Can Large Language Models Play Text Games Well? Current State-of-the-Art and Open Questions

Large language models (LLMs) such as ChatGPT and GPT-4 have recently demonstrated their remarkable abilities of communicating with human users. In this technical report, we take an initiative to investigate their capacities of playing text games, in which a player has to understand the environment and respond to situations by having dialogues with the game world. Our experiments show that ChatGPT performs competitively compared to all the existing systems but still exhibits a low level of intelligence. Precisely, ChatGPT can not construct the world model by playing the game or even reading the game manual; it may fail to leverage the world knowledge that it already has; it cannot infer the goal of each step as the game progresses. Our results open up new research questions at the intersection of artificial intelligence, machine learning, and natural language processing.

==> zork_experiment/Zork_1_experiment.ipynb <==
{
  "nbformat": 4,
  "nbformat_minor": 0,
  "metadata": {
    "colab": {
      "provenance": []
    },
    "kernelspec": {
      "name": "python3",
      "display_name": "Python 3"
    },
    "language_info": {
      "name": "python"
    }
  },
  "cells": [
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "XFexk0Jdh3wM",
        "outputId": "3b409ef3-430f-4320-87a6-2a40fa3a1c9a"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Looking in indexes: https://pypi.org/simple, https://us-python.pkg.dev/colab-wheels/public/simple/\n",
            "Collecting jericho\n",
            "  Downloading jericho-3.1.1-py3-none-any.whl (321 kB)\n",
            "\u001b[?25l     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m0.0/321.3 KB\u001b[0m \u001b[31m?\u001b[0m eta \u001b[36m-:--:--\u001b[0m\r\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m321.3/321.3 KB\u001b[0m \u001b[31m17.8 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hRequirement already satisfied: spacy>=2.1.0 in /usr/local/lib/python3.9/dist-packages (from jericho) (3.5.1)\n",
            "Requirement already satisfied: numpy in /usr/local/lib/python3.9/dist-packages (from jericho) (1.22.4)\n",
            "Requirement already satisfied: srsly<3.0.0,>=2.4.3 in /usr/local/lib/python3.9/dist-packages (from spacy>=2.1.0->jericho) (2.4.6)\n",
            "Requirement already satisfied: catalogue<2.1.0,>=2.0.6 in /usr/local/lib/python3.9/dist-packages (from spacy>=2.1.0->jericho) (2.0.8)\n",
            "Requirement already satisfied: cymem<2.1.0,>=2.0.2 in /usr/local/lib/python3.9/dist-packages (from spacy>=2.1.0->jericho) (2.0.7)\n",
            "Requirement already satisfied: typer<0.8.0,>=0.3.0 in /usr/local/lib/python3.9/dist-packages (from spacy>=2.1.0->jericho) (0.7.0)\n",
            "Requirement already satisfied: pydantic!=1.8,!=1.8.1,<1.11.0,>=1.7.4 in /usr/local/lib/python3.9/dist-packages (from spacy>=2.1.0->jericho) (1.10.6)\n",
            "Requirement already satisfied: packaging>=20.0 in /usr/local/lib/python3.9/dist-packages (from spacy>=2.1.0->jericho) (23.0)\n",
            "Requirement already satisfied: preshed<3.1.0,>=3.0.2 in /usr/local/lib/python3.9/dist-packages (from spacy>=2.1.0->jericho) (3.0.8)\n",
            "Requirement already satisfied: jinja2 in /usr/local/lib/python3.9/dist-packages (from spacy>=2.1.0->jericho) (3.1.2)\n",
            "Requirement already satisfied: pathy>=0.10.0 in /usr/local/lib/python3.9/dist-packages (from spacy>=2.1.0->jericho) (0.10.1)\n",
            "Requirement already satisfied: thinc<8.2.0,>=8.1.8 in /usr/local/lib/python3.9/dist-packages (from spacy>=2.1.0->jericho) (8.1.9)\n",
            "Requirement already satisfied: spacy-loggers<2.0.0,>=1.0.0 in /usr/local/lib/python3.9/dist-packages (from spacy>=2.1.0->jericho) (1.0.4)\n",
            "Requirement already satisfied: murmurhash<1.1.0,>=0.28.0 in /usr/local/lib/python3.9/dist-packages (from spacy>=2.1.0->jericho) (1.0.9)\n",
            "Requirement already satisfied: requests<3.0.0,>=2.13.0 in /usr/local/lib/python3.9/dist-packages (from spacy>=2.1.0->jericho) (2.27.1)\n",
            "Requirement already satisfied: spacy-legacy<3.1.0,>=3.0.11 in /usr/local/lib/python3.9/dist-packages (from spacy>=2.1.0->jericho) (3.0.12)\n",
            "Requirement already satisfied: langcodes<4.0.0,>=3.2.0 in /usr/local/lib/python3.9/dist-packages (from spacy>=2.1.0->jericho) (3.3.0)\n",
            "Requirement already satisfied: tqdm<5.0.0,>=4.38.0 in /usr/local/lib/python3.9/dist-packages (from spacy>=2.1.0->jericho) (4.65.0)\n",
            "Requirement already satisfied: setuptools in /usr/local/lib/python3.9/dist-packages (from spacy>=2.1.0->jericho) (63.4.3)\n",
            "Requirement already satisfied: smart-open<7.0.0,>=5.2.1 in /usr/local/lib/python3.9/dist-packages (from spacy>=2.1.0->jericho) (6.3.0)\n",
            "Requirement already satisfied: wasabi<1.2.0,>=0.9.1 in /usr/local/lib/python3.9/dist-packages (from spacy>=2.1.0->jericho) (1.1.1)\n",
            "Requirement already satisfied: typing-extensions>=4.2.0 in /usr/local/lib/python3.9/dist-packages (from pydantic!=1.8,!=1.8.1,<1.11.0,>=1.7.4->spacy>=2.1.0->jericho) (4.5.0)\n",
            "Requirement already satisfied: idna<4,>=2.5 in /usr/local/lib/python3.9/dist-packages (from requests<3.0.0,>=2.13.0->spacy>=2.1.0->jericho) (3.4)\n",
            "Requirement already satisfied: urllib3<1.27,>=1.21.1 in /usr/local/lib/python3.9/dist-packages (from requests<3.0.0,>=2.13.0->spacy>=2.1.0->jericho) (1.26.15)\n",
            "Requirement already satisfied: charset-normalizer~=2.0.0 in /usr/local/lib/python3.9/dist-packages (from requests<3.0.0,>=2.13.0->spacy>=2.1.0->jericho) (2.0.12)\n",
            "Requirement already satisfied: certifi>=2017.4.17 in /usr/local/lib/python3.9/dist-packages (from requests<3.0.0,>=2.13.0->spacy>=2.1.0->jericho) (2022.12.7)\n",
            "Requirement already satisfied: confection<1.0.0,>=0.0.1 in /usr/local/lib/python3.9/dist-packages (from thinc<8.2.0,>=8.1.8->spacy>=2.1.0->jericho) (0.0.4)\n",
            "Requirement already satisfied: blis<0.8.0,>=0.7.8 in /usr/local/lib/python3.9/dist-packages (from thinc<8.2.0,>=8.1.8->spacy>=2.1.0->jericho) (0.7.9)\n",
            "Requirement already satisfied: click<9.0.0,>=7.1.1 in /usr/local/lib/python3.9/dist-packages (from typer<0.8.0,>=0.3.0->spacy>=2.1.0->jericho) (8.1.3)\n",
            "Requirement already satisfied: MarkupSafe>=2.0 in /usr/local/lib/python3.9/dist-packages (from jinja2->spacy>=2.1.0->jericho) (2.1.2)\n",
            "Installing collected packages: jericho\n",
            "Successfully installed jericho-3.1.1\n",
            "/usr/local/lib/python3.9/dist-packages/torch/cuda/__init__.py:497: UserWarning: Can't initialize NVML\n",
            "  warnings.warn(\"Can't initialize NVML\")\n",
            "2023-03-21 18:25:35.549142: I tensorflow/core/platform/cpu_feature_guard.cc:193] This TensorFlow binary is optimized with oneAPI Deep Neural Network Library (oneDNN) to use the following CPU instructions in performance-critical operations:  AVX2 FMA\n",
            "To enable them in other operations, rebuild TensorFlow with the appropriate compiler flags.\n",
            "2023-03-21 18:25:36.891296: W tensorflow/compiler/xla/stream_executor/platform/default/dso_loader.cc:64] Could not load dynamic library 'libnvinfer.so.7'; dlerror: libnvinfer.so.7: cannot open shared object file: No such file or directory; LD_LIBRARY_PATH: /usr/local/nvidia/lib:/usr/local/nvidia/lib64\n",
            "2023-03-21 18:25:36.891445: W tensorflow/compiler/xla/stream_executor/platform/default/dso_loader.cc:64] Could not load dynamic library 'libnvinfer_plugin.so.7'; dlerror: libnvinfer_plugin.so.7: cannot open shared object file: No such file or directory; LD_LIBRARY_PATH: /usr/local/nvidia/lib:/usr/local/nvidia/lib64\n",
            "2023-03-21 18:25:36.891470: W tensorflow/compiler/tf2tensorrt/utils/py_utils.cc:38] TF-TRT Warning: Cannot dlopen some TensorRT libraries. If you would like to use Nvidia GPU with TensorRT, please make sure the missing libraries mentioned above are installed properly.\n",
            "2023-03-21 18:25:38.778774: E tensorflow/compiler/xla/stream_executor/cuda/cuda_driver.cc:267] failed call to cuInit: CUDA_ERROR_NO_DEVICE: no CUDA-capable device is detected\n",
            "Looking in indexes: https://pypi.org/simple, https://us-python.pkg.dev/colab-wheels/public/simple/\n",
            "Collecting en-core-web-sm==3.5.0\n",
            "  Downloading https://github.com/explosion/spacy-models/releases/download/en_core_web_sm-3.5.0/en_core_web_sm-3.5.0-py3-none-any.whl (12.8 MB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m12.8/12.8 MB\u001b[0m \u001b[31m64.3 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hRequirement already satisfied: spacy<3.6.0,>=3.5.0 in /usr/local/lib/python3.9/dist-packages (from en-core-web-sm==3.5.0) (3.5.1)\n",
            "Requirement already satisfied: smart-open<7.0.0,>=5.2.1 in /usr/local/lib/python3.9/dist-packages (from spacy<3.6.0,>=3.5.0->en-core-web-sm==3.5.0) (6.3.0)\n",
            "Requirement already satisfied: typer<0.8.0,>=0.3.0 in /usr/local/lib/python3.9/dist-packages (from spacy<3.6.0,>=3.5.0->en-core-web-sm==3.5.0) (0.7.0)\n",
            "Requirement already satisfied: srsly<3.0.0,>=2.4.3 in /usr/local/lib/python3.9/dist-packages (from spacy<3.6.0,>=3.5.0->en-core-web-sm==3.5.0) (2.4.6)\n",
            "Requirement already satisfied: spacy-legacy<3.1.0,>=3.0.11 in /usr/local/lib/python3.9/dist-packages (from spacy<3.6.0,>=3.5.0->en-core-web-sm==3.5.0) (3.0.12)\n",
            "Requirement already satisfied: pathy>=0.10.0 in /usr/local/lib/python3.9/dist-packages (from spacy<3.6.0,>=3.5.0->en-core-web-sm==3.5.0) (0.10.1)\n",
            "Requirement already satisfied: requests<3.0.0,>=2.13.0 in /usr/local/lib/python3.9/dist-packages (from spacy<3.6.0,>=3.5.0->en-core-web-sm==3.5.0) (2.27.1)\n",
            "Requirement already satisfied: setuptools in /usr/local/lib/python3.9/dist-packages (from spacy<3.6.0,>=3.5.0->en-core-web-sm==3.5.0) (63.4.3)\n",
            "Requirement already satisfied: tqdm<5.0.0,>=4.38.0 in /usr/local/lib/python3.9/dist-packages (from spacy<3.6.0,>=3.5.0->en-core-web-sm==3.5.0) (4.65.0)\n",
            "Requirement already satisfied: packaging>=20.0 in /usr/local/lib/python3.9/dist-packages (from spacy<3.6.0,>=3.5.0->en-core-web-sm==3.5.0) (23.0)\n",
            "Requirement already satisfied: pydantic!=1.8,!=1.8.1,<1.11.0,>=1.7.4 in /usr/local/lib/python3.9/dist-packages (from spacy<3.6.0,>=3.5.0->en-core-web-sm==3.5.0) (1.10.6)\n",
            "Requirement already satisfied: numpy>=1.15.0 in /usr/local/lib/python3.9/dist-packages (from spacy<3.6.0,>=3.5.0->en-core-web-sm==3.5.0) (1.22.4)\n",
            "Requirement already satisfied: cymem<2.1.0,>=2.0.2 in /usr/local/lib/python3.9/dist-packages (from spacy<3.6.0,>=3.5.0->en-core-web-sm==3.5.0) (2.0.7)\n",
            "Requirement already satisfied: spacy-loggers<2.0.0,>=1.0.0 in /usr/local/lib/python3.9/dist-packages (from spacy<3.6.0,>=3.5.0->en-core-web-sm==3.5.0) (1.0.4)\n",
            "Requirement already satisfied: murmurhash<1.1.0,>=0.28.0 in /usr/local/lib/python3.9/dist-packages (from spacy<3.6.0,>=3.5.0->en-core-web-sm==3.5.0) (1.0.9)\n",
            "Requirement already satisfied: catalogue<2.1.0,>=2.0.6 in /usr/local/lib/python3.9/dist-packages (from spacy<3.6.0,>=3.5.0->en-core-web-sm==3.5.0) (2.0.8)\n",
            "Requirement already satisfied: preshed<3.1.0,>=3.0.2 in /usr/local/lib/python3.9/dist-packages (from spacy<3.6.0,>=3.5.0->en-core-web-sm==3.5.0) (3.0.8)\n",
            "Requirement already satisfied: wasabi<1.2.0,>=0.9.1 in /usr/local/lib/python3.9/dist-packages (from spacy<3.6.0,>=3.5.0->en-core-web-sm==3.5.0) (1.1.1)\n",
            "Requirement already satisfied: jinja2 in /usr/local/lib/python3.9/dist-packages (from spacy<3.6.0,>=3.5.0->en-core-web-sm==3.5.0) (3.1.2)\n",
            "Requirement already satisfied: thinc<8.2.0,>=8.1.8 in /usr/local/lib/python3.9/dist-packages (from spacy<3.6.0,>=3.5.0->en-core-web-sm==3.5.0) (8.1.9)\n",
            "Requirement already satisfied: langcodes<4.0.0,>=3.2.0 in /usr/local/lib/python3.9/dist-packages (from spacy<3.6.0,>=3.5.0->en-core-web-sm==3.5.0) (3.3.0)\n",
            "Requirement already satisfied: typing-extensions>=4.2.0 in /usr/local/lib/python3.9/dist-packages (from pydantic!=1.8,!=1.8.1,<1.11.0,>=1.7.4->spacy<3.6.0,>=3.5.0->en-core-web-sm==3.5.0) (4.5.0)\n",
            "Requirement already satisfied: charset-normalizer~=2.0.0 in /usr/local/lib/python3.9/dist-packages (from requests<3.0.0,>=2.13.0->spacy<3.6.0,>=3.5.0->en-core-web-sm==3.5.0) (2.0.12)\n",
            "Requirement already satisfied: certifi>=2017.4.17 in /usr/local/lib/python3.9/dist-packages (from requests<3.0.0,>=2.13.0->spacy<3.6.0,>=3.5.0->en-core-web-sm==3.5.0) (2022.12.7)\n",
            "Requirement already satisfied: urllib3<1.27,>=1.21.1 in /usr/local/lib/python3.9/dist-packages (from requests<3.0.0,>=2.13.0->spacy<3.6.0,>=3.5.0->en-core-web-sm==3.5.0) (1.26.15)\n",
            "Requirement already satisfied: idna<4,>=2.5 in /usr/local/lib/python3.9/dist-packages (from requests<3.0.0,>=2.13.0->spacy<3.6.0,>=3.5.0->en-core-web-sm==3.5.0) (3.4)\n",
            "Requirement already satisfied: blis<0.8.0,>=0.7.8 in /usr/local/lib/python3.9/dist-packages (from thinc<8.2.0,>=8.1.8->spacy<3.6.0,>=3.5.0->en-core-web-sm==3.5.0) (0.7.9)\n",
            "Requirement already satisfied: confection<1.0.0,>=0.0.1 in /usr/local/lib/python3.9/dist-packages (from thinc<8.2.0,>=8.1.8->spacy<3.6.0,>=3.5.0->en-core-web-sm==3.5.0) (0.0.4)\n",
            "Requirement already satisfied: click<9.0.0,>=7.1.1 in /usr/local/lib/python3.9/dist-packages (from typer<0.8.0,>=0.3.0->spacy<3.6.0,>=3.5.0->en-core-web-sm==3.5.0) (8.1.3)\n",
            "Requirement already satisfied: MarkupSafe>=2.0 in /usr/local/lib/python3.9/dist-packages (from jinja2->spacy<3.6.0,>=3.5.0->en-core-web-sm==3.5.0) (2.1.2)\n",
            "\u001b[38;5;2m✔ Download and installation successful\u001b[0m\n",
            "You can now load the package via spacy.load('en_core_web_sm')\n",
            "--2023-03-21 18:25:45--  https://github.com/BYU-PCCL/z-machine-games/archive/master.zip\n",
            "Resolving github.com (github.com)... 140.82.113.4\n",
            "Connecting to github.com (github.com)|140.82.113.4|:443... connected.\n",
            "HTTP request sent, awaiting response... 302 Found\n",
            "Location: https://codeload.github.com/BYU-PCCL/z-machine-games/zip/refs/heads/master [following]\n",
            "--2023-03-21 18:25:46--  https://codeload.github.com/BYU-PCCL/z-machine-games/zip/refs/heads/master\n",
            "Resolving codeload.github.com (codeload.github.com)... 140.82.112.10\n",
            "Connecting to codeload.github.com (codeload.github.com)|140.82.112.10|:443... connected.\n",
            "HTTP request sent, awaiting response... 200 OK\n",
            "Length: unspecified [application/zip]\n",
            "Saving to: ‘master.zip’\n",
            "\n",
            "master.zip              [       <=>          ] 105.14M  18.7MB/s    in 5.6s    \n",
            "\n",
            "2023-03-21 18:25:51 (18.7 MB/s) - ‘master.zip’ saved [110243870]\n",
            "\n",
            "Archive:  master.zip\n",
            "bfd7544aa1f50549fc327bd4eb3bc8144bfd80ea\n",
            "   creating: z-machine-games-master/\n",
            "  inflating: z-machine-games-master/README.md  \n",
            "   creating: z-machine-games-master/autoplay-game-suite/\n",
            "  inflating: z-machine-games-master/autoplay-game-suite/Advent.z5  \n",
            "  inflating: z-machine-games-master/autoplay-game-suite/Adventureland.z5  \n",
            "  inflating: z-machine-games-master/autoplay-game-suite/Balances.z5  \n",
            "  inflating: z-machine-games-master/autoplay-game-suite/BrandX.z5  \n",
            "  inflating: z-machine-games-master/autoplay-game-suite/Murdac.z5  \n",
            "  inflating: z-machine-games-master/autoplay-game-suite/Parc.z5  \n",
            "  inflating: z-machine-games-master/autoplay-game-suite/acorncourt.z5  \n",
            "  inflating: z-machine-games-master/autoplay-game-suite/amish.z5  \n",
            "  inflating: z-machine-games-master/autoplay-game-suite/awaken.z5  \n",
            "  inflating: z-machine-games-master/autoplay-game-suite/break-in.z5  \n",
            "  inflating: z-machine-games-master/autoplay-game-suite/building.z5  \n",
            "  inflating: z-machine-games-master/autoplay-game-suite/bunny.z5  \n",
            "  inflating: z-machine-games-master/autoplay-game-suite/candy.z5  \n",
            "  inflating: z-machine-games-master/autoplay-game-suite/causality.z5  \n",
            "  inflating: z-machine-games-master/autoplay-game-suite/cavetrip.z5  \n",
            "  inflating: z-machine-games-master/autoplay-game-suite/cheater.z5  \n",
            "  inflating: z-machine-games-master/autoplay-game-suite/cia.z5  \n",
            "  inflating: z-machine-games-master/autoplay-game-suite/curses.z5  \n",
            "  inflating: z-machine-games-master/autoplay-game-suite/death.z5  \n",
            "  inflating: z-machine-games-master/autoplay-game-suite/deephome.z5  \n",
            "  inflating: z-machine-games-master/autoplay-game-suite/detective.z5  \n",
            "  inflating: z-machine-games-master/autoplay-game-suite/enter.z5  \n",
            "  inflating: z-machine-games-master/autoplay-game-suite/fable.z5  \n",
            "  inflating: z-machine-games-master/autoplay-game-suite/frozen.z5  \n",
            "  inflating: z-machine-games-master/autoplay-game-suite/gold.z5  \n",
            "  inflating: z-machine-games-master/autoplay-game-suite/inhumane.z5  \n",
            "  inflating: z-machine-games-master/autoplay-game-suite/jewel.z5  \n",
            "  inflating: z-machine-games-master/autoplay-game-suite/karn.z5  \n",
            "  inflating: z-machine-games-master/autoplay-game-suite/library.z5  \n",
            "  inflating: z-machine-games-master/autoplay-game-suite/lily.z5  \n",
            "  inflating: z-machine-games-master/autoplay-game-suite/loose.z5  \n",
            "  inflating: z-machine-games-master/autoplay-game-suite/mansion.z5  \n",
            "  inflating: z-machine-games-master/autoplay-game-suite/minster.z5  \n",
            "  inflating: z-machine-games-master/autoplay-game-suite/night.z5  \n",
            "  inflating: z-machine-games-master/autoplay-game-suite/omniquest.z5  \n",
            "  inflating: z-machine-games-master/autoplay-game-suite/parallel.z5  \n",
            "  inflating: z-machine-games-master/autoplay-game-suite/pentari.z5  \n",
            "  inflating: z-machine-games-master/autoplay-game-suite/piracy_2.z5  \n",
            "  inflating: z-machine-games-master/autoplay-game-suite/reverb.z5  \n",
            "  inflating: z-machine-games-master/autoplay-game-suite/sherbet.z5  \n",
            "  inflating: z-machine-games-master/autoplay-game-suite/spirit.z5  \n",
            "  inflating: z-machine-games-master/autoplay-game-suite/spot.z5  \n",
            "  inflating: z-machine-games-master/autoplay-game-suite/temple.z5  \n",
            "  inflating: z-machine-games-master/autoplay-game-suite/theatre.z5  \n",
            "  inflating: z-machine-games-master/autoplay-game-suite/tryst205.z5  \n",
            "  inflating: z-machine-games-master/autoplay-game-suite/zenon.z5  \n",
            "  inflating: z-machine-games-master/autoplay-game-suite/zork1.z5  \n",
            "  inflating: z-machine-games-master/autoplay-game-suite/zork2.z5  \n",
            "  inflating: z-machine-games-master/autoplay-game-suite/zork3.z5  \n",
            "  inflating: z-machine-games-master/autoplay-game-suite/ztuu.z5  \n",
            "   creating: z-machine-games-master/jericho-game-suite/\n",
            "  inflating: z-machine-games-master/jericho-game-suite/905.z5  \n",
            "  inflating: z-machine-games-master/jericho-game-suite/acorncourt.z5  \n",
            "  inflating: z-machine-games-master/jericho-game-suite/advent.z5  \n",
            "  inflating: z-machine-games-master/jericho-game-suite/adventureland.z5  \n",
            "  inflating: z-machine-games-master/jericho-game-suite/afflicted.z8  \n",
            "  inflating: z-machine-games-master/jericho-game-suite/anchor.z8  \n",
            "  inflating: z-machine-games-master/jericho-game-suite/awaken.z5  \n",
            "  inflating: z-machine-games-master/jericho-game-suite/balances.z5  \n",
            "  inflating: z-machine-games-master/jericho-game-suite/ballyhoo.z3  \n",
            "  inflating: z-machine-games-master/jericho-game-suite/curses.z5  \n",
            "  inflating: z-machine-games-master/jericho-game-suite/cutthroat.z3  \n",
            "  inflating: z-machine-games-master/jericho-game-suite/deephome.z5  \n",
            "  inflating: z-machine-games-master/jericho-game-suite/detective.z5  \n",
            "  inflating: z-machine-games-master/jericho-game-suite/dragon.z5  \n",
            "  inflating: z-machine-games-master/jericho-game-suite/enchanter.z3  \n",
            "  inflating: z-machine-games-master/jericho-game-suite/enter.z5  \n",
            "  inflating: z-machine-games-master/jericho-game-suite/gold.z5  \n",
            "  inflating: z-machine-games-master/jericho-game-suite/hhgg.z3  \n",
            "  inflating: z-machine-games-master/jericho-game-suite/hollywood.z3  \n",
            "  inflating: z-machine-games-master/jericho-game-suite/huntdark.z5  \n",
            "  inflating: z-machine-games-master/jericho-game-suite/infidel.z3  \n",
            "  inflating: z-machine-games-master/jericho-game-suite/inhumane.z5  \n",
            "  inflating: z-machine-games-master/jericho-game-suite/jewel.z5  \n",
            "  inflating: z-machine-games-master/jericho-game-suite/karn.z5  \n",
            "  inflating: z-machine-games-master/jericho-game-suite/lgop.z3  \n",
            "  inflating: z-machine-games-master/jericho-game-suite/library.z5  \n",
            "  inflating: z-machine-games-master/jericho-game-suite/loose.z5  \n",
            "  inflating: z-machine-games-master/jericho-game-suite/lostpig.z8  \n",
            "  inflating: z-machine-games-master/jericho-game-suite/ludicorp.z5  \n",
            "  inflating: z-machine-games-master/jericho-game-suite/lurking.z3  \n",
            "  inflating: z-machine-games-master/jericho-game-suite/moonlit.z5  \n",
            "  inflating: z-machine-games-master/jericho-game-suite/murdac.z5  \n",
            "  inflating: z-machine-games-master/jericho-game-suite/night.z5  \n",
            "  inflating: z-machine-games-master/jericho-game-suite/omniquest.z5  \n",
            "  inflating: z-machine-games-master/jericho-game-suite/partyfoul.z8  \n",
            "  inflating: z-machine-games-master/jericho-game-suite/pentari.z5  \n",
            "  inflating: z-machine-games-master/jericho-game-suite/planetfall.z3  \n",
            "  inflating: z-machine-games-master/jericho-game-suite/plundered.z3  \n",
            "  inflating: z-machine-games-master/jericho-game-suite/reverb.z5  \n",
            "  inflating: z-machine-games-master/jericho-game-suite/seastalker.z3  \n",
            "  inflating: z-machine-games-master/jericho-game-suite/sherlock.z5  \n",
            "  inflating: z-machine-games-master/jericho-game-suite/snacktime.z8  \n",
            "  inflating: z-machine-games-master/jericho-game-suite/sorcerer.z3  \n",
            "  inflating: z-machine-games-master/jericho-game-suite/spellbrkr.z3  \n",
            "  inflating: z-machine-games-master/jericho-game-suite/spirit.z5  \n",
            "  inflating: z-machine-games-master/jericho-game-suite/temple.z5  \n",
            "  inflating: z-machine-games-master/jericho-game-suite/theatre.z5  \n",
            "  inflating: z-machine-games-master/jericho-game-suite/trinity.z4  \n",
            "  inflating: z-machine-games-master/jericho-game-suite/tryst205.z5  \n",
            "  inflating: z-machine-games-master/jericho-game-suite/weapon.z5  \n",
            "  inflating: z-machine-games-master/jericho-game-suite/wishbringer.z3  \n",
            "  inflating: z-machine-games-master/jericho-game-suite/yomomma.z8  \n",
            "  inflating: z-machine-games-master/jericho-game-suite/zenon.z5  \n",
            "  inflating: z-machine-games-master/jericho-game-suite/zork1.z5  \n",
            "  inflating: z-machine-games-master/jericho-game-suite/zork2.z5  \n",
            "  inflating: z-machine-games-master/jericho-game-suite/zork3.z5  \n",
            "  inflating: z-machine-games-master/jericho-game-suite/ztuu.z5  \n",
            "  inflating: z-machine-games-master/the-large-game-collection.zip  \n"
          ]
        }
      ],
      "source": [
        "!pip3 install jericho\n",
        "!python3 -m spacy download en_core_web_sm\n",
        "!wget https://github.com/BYU-PCCL/z-machine-games/archive/master.zip\n",
        "!unzip master.zip"
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "from jericho import *"
      ],
      "metadata": {
        "id": "AEgspF7Sh7O8"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "# reset the game\n",
        "env = FrotzEnv(\"z-machine-games-master/jericho-game-suite/zork1.z5\")\n",
        "initial_observation, info = env.reset()"
      ],
      "metadata": {
        "id": "FnsQREjmiGuR"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "valid_actions = env.get_valid_actions()\n",
        "valid_actions"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "JWUwgLtJiLuZ",
        "outputId": "1bdd73e0-6cc7-4724-9bbb-e2ff6f88c84c"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "['open mailbox', 'north', 'south', 'west']"
            ]
          },
          "metadata": {},
          "execution_count": 8
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "# Take an action in the environment using the step fuction.\n",
        "# The resulting text-observation, reward, and game-over indicator is returned.\n",
        "observation, reward, done, info = env.step('open mailbox')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "2aQWSgrpbS8m",
        "outputId": "278e3357-2c74-40ce-a168-d06b5fe59c34"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 0 Moves 3\n",
            "Zork said: It is already open.\n",
            "\n",
            "\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "valid_actions = env.get_valid_actions()\n",
        "valid_actions"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "PwBv5WKwb9po",
        "outputId": "79088dad-657d-4337-93e4-65b868e931a0"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "['take leaflet', 'close mailbox', 'north', 'south', 'west']"
            ]
          },
          "metadata": {},
          "execution_count": 16
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "observation, reward, done, info = env.step('take leaflet')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('Valid action:', env.get_valid_actions())"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "H42BIFLfd811",
        "outputId": "e5aa3faa-bd95-4541-d697-6e2a442643f3"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 0 Moves 7\n",
            "Zork said: You already have that!\n",
            "\n",
            "\n",
            "Valid action: ['close mailbox', 'put down leaflet', 'north', 'put leaflet in mailbox', 'south', 'west']\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "observation, reward, done, info = env.step('put down leaflet')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('Valid action:', env.get_valid_actions())"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "XGwbseQRd84g",
        "outputId": "ba04b0fd-0d17-4c5f-c76e-eb2d090ea870"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 0 Moves 8\n",
            "Zork said: Dropped.\n",
            "\n",
            "\n",
            "Valid action: ['take leaflet', 'close mailbox', 'north', 'south', 'west']\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "observation, reward, done, info = env.step('close mailbox')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('Valid action:', env.get_valid_actions())"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "5tBxtMG3d87A",
        "outputId": "4d822dcb-490f-41df-a5d8-ae4541af7c67"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 0 Moves 9\n",
            "Zork said: Closed.\n",
            "\n",
            "\n",
            "Valid action: ['open mailbox', 'take leaflet', 'north', 'south', 'west']\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "observation, reward, done, info = env.step('north')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('Valid action:', env.get_valid_actions())"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "8Ne_k2_3d88y",
        "outputId": "909229f7-5592-4387-d8c1-9bcfea460ddc"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 0 Moves 10\n",
            "Zork said: North of House\n",
            "You are facing the north side of a white house. There is no door here, and all the windows are boarded up. To the north a narrow path winds through the trees.\n",
            "\n",
            "\n",
            "Valid action: ['east', 'north', 'west']\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "observation, reward, done, info = env.step('north')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('Valid action:', env.get_valid_actions())"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "A_tg5DqRd8_K",
        "outputId": "9ef995ef-04bc-42ab-b2bf-dee621f5bfb5"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 0 Moves 11\n",
            "Zork said: Forest Path\n",
            "This is a path winding through a dimly lit forest. The path heads north-south here. One particularly large tree with some low branches stands at the edge of the path.\n",
            "\n",
            "\n",
            "Valid action: ['up', 'go around forest', 'north', 'south', 'west', 'east']\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "observation, reward, done, info = env.step('west')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action:', env.get_valid_actions())\n",
        "print('what is your next action from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "2_w7CoWAd9CO",
        "outputId": "c0c0b352-1c76-4888-c250-bd19db45173f"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 0 Moves 14\n",
            "Zork said: Forest\n",
            "This is a forest, with trees in all directions. To the east, there appears to be sunlight.\n",
            "\n",
            "\n",
            "now you have these Valid action: ['go around trees', 'north', 'south', 'east']\n",
            "what is your next action from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "observation, reward, done, info = env.step('east')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action:', env.get_valid_actions())\n",
        "print('what is your next action from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "Pavf4c-Ld9ED",
        "outputId": "fad9d6a7-28dc-40b8-b731-4f83e685ec6d"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 0 Moves 15\n",
            "Zork said: Forest Path\n",
            "\n",
            "\n",
            "now you have these Valid action: ['up', 'go around forest', 'north', 'south', 'west', 'east']\n",
            "what is your next action from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "observation, reward, done, info = env.step('look')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action:', env.get_valid_actions())\n",
        "print('what is your next action from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "tg2u_eUWd9Gw",
        "outputId": "d9a41d4b-72d7-4a2e-93e4-f2ca1fd208d9"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 0 Moves 16\n",
            "Zork said: Forest Path\n",
            "This is a path winding through a dimly lit forest. The path heads north-south here. One particularly large tree with some low branches stands at the edge of the path.\n",
            "\n",
            "\n",
            "now you have these Valid action: ['up', 'go around forest', 'north', 'south', 'west', 'east']\n",
            "what is your next action from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "observation, reward, done, info = env.step('north')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action:', env.get_valid_actions())\n",
        "print('what is your next action from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "ex4ta3Qsd9JP",
        "outputId": "5ba22f7b-26a2-4d1b-882c-78ae5b4e9394"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 0 Moves 17\n",
            "Zork said: Clearing\n",
            "On the ground is a pile of leaves.\n",
            "\n",
            "\n",
            "now you have these Valid action: ['take leaves', 'pull leaves', 'south', 'west', 'east']\n",
            "what is your next action from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "observation, reward, done, info = env.step('take leaves')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action:', env.get_valid_actions())\n",
        "print('what is your next action from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "_YBUXmp9d9Lt",
        "outputId": "b3f16ea9-13dd-4acf-a70f-06bb02048537"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 0 Moves 18\n",
            "Zork said: In disturbing the pile of leaves, a grating is revealed.\n",
            "Taken.\n",
            "\n",
            "\n",
            "now you have these Valid action: ['put down leaves', 'south', 'west', 'east']\n",
            "what is your next action from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "observation, reward, done, info = env.step('put down leaves')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action:', env.get_valid_actions())\n",
        "print('what is your next action from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "Z6HmRZSkg5nN",
        "outputId": "e67c05c9-e4b0-4d9f-ee47-06ee59e06f02"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 0 Moves 19\n",
            "Zork said: Dropped.\n",
            "\n",
            "\n",
            "now you have these Valid action: ['take leaves', 'south', 'west', 'east']\n",
            "what is your next action from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "observation, reward, done, info = env.step('south')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action:', env.get_valid_actions())\n",
        "print('what is your next action from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "qy-zCgjbg5qa",
        "outputId": "7755d489-eecc-4663-8a23-e660add8eb36"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 0 Moves 20\n",
            "Zork said: Forest Path\n",
            "\n",
            "\n",
            "now you have these Valid action: ['up', 'go around forest', 'north', 'south', 'west', 'east']\n",
            "what is your next action from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "observation, reward, done, info = env.step('west')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action:', env.get_valid_actions())\n",
        "print('what is your next action from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "OoP1Wbpkg5s4",
        "outputId": "c9164a6a-6050-40cd-8330-1dceed08d5de"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 0 Moves 21\n",
            "Zork said: Forest\n",
            "\n",
            "\n",
            "now you have these Valid action: ['go around trees', 'north', 'south', 'east']\n",
            "what is your next action from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "observation, reward, done, info = env.step('east')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action:', env.get_valid_actions())\n",
        "print('what is your next action from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "-Bvfpd32g5wt",
        "outputId": "8a3c49d7-d45d-4ccd-fd3a-c5c7acef0728"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 0 Moves 22\n",
            "Zork said: Forest Path\n",
            "You hear in the distance the chirping of a song bird.\n",
            "\n",
            "\n",
            "now you have these Valid action: ['up', 'go around forest', 'north', 'south', 'west', 'east']\n",
            "what is your next action from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "observation, reward, done, info = env.step('north')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action:', env.get_valid_actions())\n",
        "print('what is your next action from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "GsucDR8tg5zC",
        "outputId": "57425ee4-9da0-49ce-acaf-af8314257e4c"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 0 Moves 23\n",
            "Zork said: Clearing\n",
            "On the ground is a pile of leaves.\n",
            "\n",
            "\n",
            "now you have these Valid action: ['take leaves', 'south', 'west', 'east']\n",
            "what is your next action from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "observation, reward, done, info = env.step('east')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action:', env.get_valid_actions())\n",
        "print('what is your next action from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "iPSmlfIUg51f",
        "outputId": "c4f21fc1-fb86-4c84-f784-e6af7b66c7a8"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 0 Moves 25\n",
            "Zork said: Forest\n",
            "The forest thins out, revealing impassable mountains.\n",
            "\n",
            "\n",
            "now you have these Valid action: ['north']\n",
            "what is your next action from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "observation, reward, done, info = env.step('north')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action:', env.get_valid_actions())\n",
        "print('what is your next action from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "PllJVGaMg56m",
        "outputId": "acdd89c1-9d62-49be-c638-6a506fcf4f00"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 0 Moves 26\n",
            "Zork said: Forest\n",
            "\n",
            "\n",
            "now you have these Valid action: ['go around trees', 'south', 'west', 'east']\n",
            "what is your next action from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "observation, reward, done, info = env.step('east')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action:', env.get_valid_actions())\n",
        "print('what is your next action from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "ZD4SvRVvg58_",
        "outputId": "991c29fe-6f0a-4618-8777-a6f912a43001"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 0 Moves 27\n",
            "Zork said: Forest\n",
            "\n",
            "\n",
            "now you have these Valid action: ['north']\n",
            "what is your next action from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "observation, reward, done, info = env.step('north')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action:', env.get_valid_actions())\n",
        "print('what is your next action from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "-mJCvQEAg5_1",
        "outputId": "e18d5e2f-a1f1-4124-a167-9f5ee6e7aa30"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 0 Moves 29\n",
            "Zork said: Forest\n",
            "You hear in the distance the chirping of a song bird.\n",
            "\n",
            "\n",
            "now you have these Valid action: ['go around trees', 'south', 'west', 'east']\n",
            "what is your next action from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "observation, reward, done, info = env.step('south')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action:', env.get_valid_actions())\n",
        "print('what is your next action from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "a4GuSWCcjkBz",
        "outputId": "569a41a0-0506-44a8-91c8-f347bf4885c3"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 0 Moves 31\n",
            "Zork said: Forest\n",
            "\n",
            "\n",
            "now you have these Valid action: ['go around trees', 'south', 'west', 'east']\n",
            "what is your next action from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "observation, reward, done, info = env.step('south')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action:', env.get_valid_actions())\n",
        "print('what is your next action from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "It8fF4oNjkGK",
        "outputId": "7b10d9a8-cb06-40ef-f9b0-3f1f2d3900ff"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 0 Moves 32\n",
            "Zork said: Clearing\n",
            "You are in a small clearing in a well marked forest path that extends to the east and west.\n",
            "\n",
            "\n",
            "now you have these Valid action: ['go around forest', 'north', 'south', 'west', 'east']\n",
            "what is your next action from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "observation, reward, done, info = env.step('east')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action:', env.get_valid_actions())\n",
        "print('what is your next action from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "697hiQItjkIc",
        "outputId": "d4ed6ba5-4e64-4674-bb73-c014c8ac2f89"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 0 Moves 33\n",
            "Zork said: Canyon View\n",
            "You are at the top of the Great Canyon on its west wall. From here there is a marvelous view of the canyon and parts of the Frigid River upstream. Across the canyon, the walls of the White Cliffs join the mighty ramparts of the Flathead Mountains to the east. Following the Canyon upstream to the north, Aragain Falls may be seen, complete with rainbow. The mighty Frigid River flows out from a great dark cavern. To the west and south can be seen an immense forest, stretching for miles around. A path leads northwest. It is possible to climb down into the canyon from here.\n",
            "\n",
            "\n",
            "now you have these Valid action: ['east', 'jump', 'west', 'northwest']\n",
            "what is your next action from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "observation, reward, done, info = env.step('northwest')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action:', env.get_valid_actions())\n",
        "print('what is your next action from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "T25fWVbVjkK7",
        "outputId": "11ac9843-0bd5-4146-a0d3-a4ac8452ab41"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 0 Moves 34\n",
            "Zork said: Clearing\n",
            "\n",
            "\n",
            "now you have these Valid action: ['go around forest', 'north', 'south', 'west', 'east']\n",
            "what is your next action from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "observation, reward, done, info = env.step('north')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action:', env.get_valid_actions())\n",
        "print('what is your next action from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "yMmbOUc6jkMn",
        "outputId": "20f9284b-ac14-46a6-b7fc-ecc62d2d341f"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 0 Moves 35\n",
            "Zork said: Forest\n",
            "\n",
            "\n",
            "now you have these Valid action: ['go around trees', 'south', 'west', 'east']\n",
            "what is your next action from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "observation, reward, done, info = env.step('go around trees')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action:', env.get_valid_actions())\n",
        "print('what is your next action from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "ozuButOejkOM",
        "outputId": "cf7bc1c9-f5f9-49d2-d3d0-e326d28cd642"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 0 Moves 36\n",
            "Zork said: Forest\n",
            "This is a dimly lit forest, with large trees all around.\n",
            "\n",
            "\n",
            "now you have these Valid action: ['go around trees', 'north', 'west', 'northwest']\n",
            "what is your next action from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "observation, reward, done, info = env.step('north')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action:', env.get_valid_actions())\n",
        "print('what is your next action from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "XDBlvDS0jkQg",
        "outputId": "8487c1cc-10ba-45a3-fb4b-67e752426266"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 0 Moves 37\n",
            "Zork said: Clearing\n",
            "\n",
            "\n",
            "now you have these Valid action: ['go around forest', 'north', 'south', 'west', 'east']\n",
            "what is your next action from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "observation, reward, done, info = env.step('east')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action:', env.get_valid_actions())\n",
        "print('what is your next action from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "2b_iMxzDjkTI",
        "outputId": "8442faf9-0cc1-4953-d502-a92d39d4be0b"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 0 Moves 38\n",
            "Zork said: Canyon View\n",
            "\n",
            "\n",
            "now you have these Valid action: ['east', 'jump', 'west', 'northwest']\n",
            "what is your next action from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "observation, reward, done, info = env.step('east')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action:', env.get_valid_actions())\n",
        "print('what is your next action from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "ESzMcDjsjkVb",
        "outputId": "46d0920b-0a72-444d-cce3-cc0b17ac46b9"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 0 Moves 39\n",
            "Zork said: Rocky Ledge\n",
            "You are on a ledge about halfway up the wall of the river canyon. You can see from here that the main flow from Aragain Falls twists along a passage which it is impossible for you to enter. Below you is the canyon bottom. Above you is more cliff, which appears climbable.\n",
            "\n",
            "\n",
            "now you have these Valid action: ['down', 'up']\n",
            "what is your next action from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "observation, reward, done, info = env.step('up')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action:', env.get_valid_actions())\n",
        "print('what is your next action from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "rFofClarjkYI",
        "outputId": "290f5c93-3871-48c2-8d29-34efeb02df43"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 0 Moves 40\n",
            "Zork said: Canyon View\n",
            "\n",
            "\n",
            "now you have these Valid action: ['east', 'jump', 'west', 'northwest']\n",
            "what is your next action from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "observation, reward, done, info = env.step('east')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action:', env.get_valid_actions())\n",
        "print('what is your next action from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "tHkUtcLyjkaj",
        "outputId": "61487280-2298-4c09-dd0f-93f07d618d38"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 0 Moves 41\n",
            "Zork said: Rocky Ledge\n",
            "\n",
            "\n",
            "now you have these Valid action: ['down', 'up']\n",
            "what is your next action from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "observation, reward, done, info = env.step('down')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action:', env.get_valid_actions())\n",
        "print('what is your next action from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "4vbFDjkIjkdC",
        "outputId": "a9576daa-2d19-4c14-a4da-285f632100eb"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 0 Moves 42\n",
            "Zork said: Canyon Bottom\n",
            "You are beneath the walls of the river canyon which may be climbable here. The lesser part of the runoff of Aragain Falls flows by below. To the north is a narrow path.\n",
            "\n",
            "\n",
            "now you have these Valid action: ['up', 'north']\n",
            "what is your next action from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "observation, reward, done, info = env.step('north')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action:', env.get_valid_actions())\n",
        "print('what is your next action from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "bC_1lse3jkg9",
        "outputId": "bcbbf7de-1239-4b50-b0e1-b7c5431343fe"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 0 Moves 43\n",
            "Zork said: End of Rainbow\n",
            "You are on a small, rocky beach on the continuation of the Frigid River past the Falls. The beach is narrow due to the presence of the White Cliffs. The river canyon opens here and sunlight shines in from above. A rainbow crosses over the falls to the east and a narrow path continues to the southwest.\n",
            "\n",
            "\n",
            "now you have these Valid action: ['southwest']\n",
            "what is your next action from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "observation, reward, done, info = env.step('southwest')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action:', env.get_valid_actions())\n",
        "print('what is your next action from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "5QK03flejkj3",
        "outputId": "f9612a0b-3362-4eb8-bc80-8363f54f053d"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 0 Moves 44\n",
            "Zork said: Canyon Bottom\n",
            "\n",
            "\n",
            "now you have these Valid action: ['up', 'north']\n",
            "what is your next action from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "observation, reward, done, info = env.step('up')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action:', env.get_valid_actions())\n",
        "print('what is your next action from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "oT4jPk_NjklO",
        "outputId": "16b74146-3f62-4d77-c99a-58c619adf40a"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 0 Moves 45\n",
            "Zork said: Rocky Ledge\n",
            "\n",
            "\n",
            "now you have these Valid action: ['down', 'up']\n",
            "what is your next action from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "observation, reward, done, info = env.step('up')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action:', env.get_valid_actions())\n",
        "print('what is your next action from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "3qcENpdGjknl",
        "outputId": "fb19c97e-07cd-4de5-ee32-022a8a099ba4"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 0 Moves 46\n",
            "Zork said: Canyon View\n",
            "\n",
            "\n",
            "now you have these Valid action: ['east', 'jump', 'west', 'northwest']\n",
            "what is your next action from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "observation, reward, done, info = env.step('northwest')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action:', env.get_valid_actions())\n",
        "print('what is your next action from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "0f46q1hfjkqf",
        "outputId": "4030e7e4-d56a-46b7-e2e3-33d1dc49d6fb"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 0 Moves 47\n",
            "Zork said: Clearing\n",
            "\n",
            "\n",
            "now you have these Valid action: ['go around forest', 'north', 'south', 'west', 'east']\n",
            "what is your next action from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "observation, reward, done, info = env.step('north')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action:', env.get_valid_actions())\n",
        "print('what is your next action from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "WhF9UqvXjks_",
        "outputId": "9798121f-b0b1-4ea3-95c7-cc69984b7e78"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 0 Moves 48\n",
            "Zork said: Forest\n",
            "\n",
            "\n",
            "now you have these Valid action: ['go around trees', 'south', 'west', 'east']\n",
            "what is your next action from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "observation, reward, done, info = env.step('east')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action:', env.get_valid_actions())\n",
        "print('what is your next action from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "pHXZqxcPjkvz",
        "outputId": "8183dceb-2ee5-4e7d-8cc0-1b8ffb803270"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 0 Moves 49\n",
            "Zork said: Forest\n",
            "\n",
            "\n",
            "now you have these Valid action: ['north']\n",
            "what is your next action from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "observation, reward, done, info = env.step('north')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action:', env.get_valid_actions())\n",
        "print('what is your next action from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "4cNnUUDTjkyW",
        "outputId": "da67bce0-4d6e-46f4-a86a-8f4471b9a72e"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 0 Moves 50\n",
            "Zork said: Forest\n",
            "\n",
            "\n",
            "now you have these Valid action: ['go around trees', 'south', 'west', 'east']\n",
            "what is your next action from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "observation, reward, done, info = env.step('go around trees')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action:', env.get_valid_actions())\n",
        "print('what is your next action from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "3raptPgvjk1K",
        "outputId": "9d5cd438-9e74-405b-eb8e-82578098f1fe"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 0 Moves 51\n",
            "Zork said: Forest\n",
            "You hear in the distance the chirping of a song bird.\n",
            "\n",
            "\n",
            "now you have these Valid action: ['go around trees', 'north', 'west', 'northwest']\n",
            "what is your next action from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "observation, reward, done, info = env.step('go around trees')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action:', env.get_valid_actions())\n",
        "print('what is your next action from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "Noy0ASH6jk3t",
        "outputId": "9bbb4957-a1cb-487a-c614-5bcc8e654e86"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 0 Moves 52\n",
            "Zork said: Forest Path\n",
            "\n",
            "\n",
            "now you have these Valid action: ['up', 'go around forest', 'north', 'south', 'west', 'east']\n",
            "what is your next action from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "####### stuck\n",
        "observation, reward, done, info = env.step('go around trees')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action:', env.get_valid_actions())\n",
        "print('what is your next action from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "8oVE9Bs1m8Wh",
        "outputId": "4532dbef-1243-46ed-c2d8-caf6ecc8f7bc"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 0 Moves 54\n",
            "Zork said: Forest\n",
            "\n",
            "\n",
            "now you have these Valid action: ['go around trees', 'north', 'south', 'east']\n",
            "what is your next action from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "observation, reward, done, info = env.step('east')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action:', env.get_valid_actions())\n",
        "print('what is your next action from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "l5b6zBCKm8Y-",
        "outputId": "463641a2-f8ef-44fe-9ee6-848df550229e"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 0 Moves 55\n",
            "Zork said: Forest Path\n",
            "You hear in the distance the chirping of a song bird.\n",
            "\n",
            "\n",
            "now you have these Valid action: ['up', 'go around forest', 'north', 'south', 'west', 'east']\n",
            "what is your next action from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "observation, reward, done, info = env.step('north')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action:', env.get_valid_actions())\n",
        "print('what is your next action from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "WDa7bZ1Am8bg",
        "outputId": "8d11078a-4734-43c1-eb87-5ccdd3764618"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 0 Moves 56\n",
            "Zork said: Clearing\n",
            "On the ground is a pile of leaves.\n",
            "\n",
            "\n",
            "now you have these Valid action: ['take leaves', 'south', 'west', 'east']\n",
            "what is your next action from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "observation, reward, done, info = env.step('take leaves')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action:', env.get_valid_actions())\n",
        "print('what is your next action from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "vjyvn3JOm8d4",
        "outputId": "a053a5e7-5ae2-4c8a-d008-fbfea5d52100"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 0 Moves 57\n",
            "Zork said: Taken.\n",
            "\n",
            "\n",
            "now you have these Valid action: ['put down leaves', 'south', 'west', 'east']\n",
            "what is your next action from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "observation, reward, done, info = env.step('put down leaves')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action:', env.get_valid_actions())\n",
        "print('what is your next action from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "jCPnODwDm8iU",
        "outputId": "acd5eb6a-80a9-41d5-da35-ba1c99831774"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 0 Moves 58\n",
            "Zork said: Dropped.\n",
            "\n",
            "\n",
            "now you have these Valid action: ['take leaves', 'south', 'west', 'east']\n",
            "what is your next action from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "#### start asking about information\n",
        "observation, reward, done, info = env.step('look')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action:', env.get_valid_actions())\n",
        "print('what is your next action from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "8xdIgji7m8k7",
        "outputId": "7a7adac6-f5bb-4dc8-f309-4cc9f56f52fe"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 0 Moves 60\n",
            "Zork said: Clearing\n",
            "You are in a clearing, with a forest surrounding you on all sides. A path leads south.\n",
            "There is a grating securely fastened into the ground.\n",
            "On the ground is a pile of leaves.\n",
            "\n",
            "\n",
            "now you have these Valid action: ['take leaves', 'south', 'west', 'east']\n",
            "what is your next action from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "observation, reward, done, info = env.step('south')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action:', env.get_valid_actions())\n",
        "print('what is your next action from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "XA8GGCipm8nh",
        "outputId": "c4c32abe-afa6-41d9-c9d2-4e4d72fb7c47"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 0 Moves 61\n",
            "Zork said: Forest Path\n",
            "\n",
            "\n",
            "now you have these Valid action: ['up', 'go around forest', 'north', 'south', 'west', 'east']\n",
            "what is your next action from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "observation, reward, done, info = env.step('south')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action:', env.get_valid_actions())\n",
        "print('what is your next action from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "w2iBIoqjm8qU",
        "outputId": "cb3d87cd-70cd-445a-cda5-cf988ffa5338"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 0 Moves 62\n",
            "Zork said: North of House\n",
            "\n",
            "\n",
            "now you have these Valid action: ['east', 'north', 'west']\n",
            "what is your next action from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "observation, reward, done, info = env.step('east')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action:', env.get_valid_actions())\n",
        "print('what is your next action from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "TTCLSQoRm8rz",
        "outputId": "102969af-d9ca-42af-bf09-81ae8dca0d4d"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 0 Moves 64\n",
            "Zork said: Behind House\n",
            "You are behind the white house. A path leads into the forest to the east. In one corner of the house there is a small window which is slightly ajar.\n",
            "\n",
            "\n",
            "now you have these Valid action: ['open window', 'south', 'north', 'east']\n",
            "what is your next action from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "observation, reward, done, info = env.step('open window')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action:', env.get_valid_actions())\n",
        "print('what is your next action from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "9Aq1veilm8tp",
        "outputId": "56e1fb32-c973-4b36-8d65-89d308b2445f"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 0 Moves 65\n",
            "Zork said: With great effort, you open the window far enough to allow entry.\n",
            "\n",
            "\n",
            "now you have these Valid action: ['west', 'close window', 'south', 'north', 'east']\n",
            "what is your next action from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "markdown",
      "source": [
        "### Start forgetting what to do, but after I gave it information it started to move, and it created its own option (it is correct option!!)\n",
        "### GPT said: It seems like there is an error in the conversation log. However, if you are currently behind the house and have just opened the window, you have the option to enter the house through the window or explore the forest path to the east.\n",
        "\n",
        "###Valid actions:\n",
        "\n",
        "### enter window\n",
        "### go east"
      ],
      "metadata": {
        "id": "eIljFuvopkK_"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "observation, reward, done, info = env.step('enter window')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action:', env.get_valid_actions())\n",
        "print('what is your next action from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "Ozvalv9_m8vS",
        "outputId": "387befaa-18e7-4bea-e721-680fd7cbe60a"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 10 Moves 66\n",
            "Zork said: Kitchen\n",
            "You are in the kitchen of the white house. A table seems to have been used recently for the preparation of food. A passage leads to the west and a dark staircase can be seen leading upward. A dark chimney leads down and to the east is a small window which is open.\n",
            "On the table is an elongated brown sack, smelling of hot peppers.\n",
            "A bottle is sitting on the table.\n",
            "The glass bottle contains:\n",
            "  A quantity of water\n",
            "\n",
            "\n",
            "now you have these Valid action: ['jump', 'east', 'open sack', 'open bottle', 'take sack', 'take bottle', 'take all', 'up', 'close window', 'west']\n",
            "what is your next action from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "observation, reward, done, info = env.step('open sack')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action:', env.get_valid_actions())\n",
        "print('what is your next action from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "DHbQEzpIm8xU",
        "outputId": "82e49dd6-145f-44bb-d97b-441763dd607b"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 10 Moves 67\n",
            "Zork said: Opening the brown sack reveals a lunch, and a clove of garlic.\n",
            "\n",
            "\n",
            "now you have these Valid action: ['jump', 'east', 'open bottle', 'take food', 'take sack', 'take garlic', 'take bottle', 'take all', 'up', 'close sack', 'close window', 'take all from sack', 'west']\n",
            "what is your next action from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "observation, reward, done, info = env.step('take food')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action:', env.get_valid_actions())\n",
        "print('what is your next action from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "InfRHB7Xm8zs",
        "outputId": "8a09dce5-d4ce-499b-fea9-4fa668b59d99"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 10 Moves 68\n",
            "Zork said: Taken.\n",
            "\n",
            "\n",
            "now you have these Valid action: ['jump', 'east', 'open bottle', 'take sack', 'take garlic', 'take bottle', 'take all', 'up', 'close sack', 'close window', 'put down food', 'put food in sack', 'put food on table', 'west']\n",
            "what is your next action from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "observation, reward, done, info = env.step('put food in sack')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action:', env.get_valid_actions())\n",
        "print('what is your next action from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "Qi92e_Bim81w",
        "outputId": "941107df-6387-483a-e289-2b238556a71f"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 10 Moves 69\n",
            "Zork said: Done.\n",
            "\n",
            "\n",
            "now you have these Valid action: ['jump', 'east', 'open bottle', 'take food', 'take sack', 'take garlic', 'take bottle', 'take all', 'up', 'close sack', 'close window', 'take all from sack', 'west']\n",
            "what is your next action from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "markdown",
      "source": [
        "### GPT said: I'm sorry, but I cannot continue the game since I am an AI language model and I do not have the capability to interact with the game environment. Please let me know if you have any other questions or if there is anything else I can assist you with."
      ],
      "metadata": {
        "id": "58mweDeCqnj1"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "observation, reward, done, info = env.step('west')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action:', env.get_valid_actions())\n",
        "print('what is your next action from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "BwHfcDX3m84K",
        "outputId": "db420a75-5360-4bc9-f1fa-522d50bc706a"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 10 Moves 70\n",
            "Zork said: Living Room\n",
            "You are in the living room. There is a doorway to the east, a wooden door with strange gothic lettering to the west, which appears to be nailed shut, a trophy case, and a large oriental rug in the center of the room.\n",
            "Above the trophy case hangs an elvish sword of great antiquity.\n",
            "A battery-powered brass lantern is on the trophy case.\n",
            "\n",
            "\n",
            "now you have these Valid action: ['turn on lantern', 'open case', 'take sword', 'take lantern', 'take all', 'push rug', 'east']\n",
            "what is your next action from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "observation, reward, done, info = env.step('take sword')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action:', env.get_valid_actions())\n",
        "print('what is your next action from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "VG98Twvnm867",
        "outputId": "f3fe6ad4-24a7-4417-f8a0-4082b8fe60a3"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 10 Moves 71\n",
            "Zork said: Taken.\n",
            "\n",
            "\n",
            "now you have these Valid action: ['turn on lantern', 'open case', 'take lantern', 'put down sword', 'push rug', 'throw sword at lantern', 'east']\n",
            "what is your next action from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "markdown",
      "source": [
        "### Start copying what I said and gave me valid action and asked me what is my next action (gpt might be quite confused right now)\n",
        "### GPT said: You decide to take the elvish sword.\n",
        "\n",
        "### Zork said: Taken.\n",
        "\n",
        "###Now you have these Valid action options: ['turn on lantern', 'open case', 'take lantern', 'take all', 'push rug', 'east']\n",
        "\n",
        "### What is your next action from the above options?"
      ],
      "metadata": {
        "id": "iYx0IeBHsJpJ"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "observation, reward, done, info = env.step('take sword')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action:', env.get_valid_actions())\n",
        "print('what is your next action from the above option?')"
      ],
      "metadata": {
        "id": "xl5Z0tyMsDGr"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "observation, reward, done, info = env.step('look')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action:', env.get_valid_actions())\n",
        "print('what is your next action from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "osRiWomhsDKB",
        "outputId": "9d1ef683-47aa-427e-b97d-d12cc450ce69"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 10 Moves 72\n",
            "Zork said: Living Room\n",
            "You are in the living room. There is a doorway to the east, a wooden door with strange gothic lettering to the west, which appears to be nailed shut, a trophy case, and a large oriental rug in the center of the room.\n",
            "A battery-powered brass lantern is on the trophy case.\n",
            "\n",
            "\n",
            "now you have these Valid action: ['turn on lantern', 'open case', 'take lantern', 'put down sword', 'push rug', 'throw sword at lantern', 'east']\n",
            "what is your next action from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "observation, reward, done, info = env.step('push rug')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "O4963xx1sDNy",
        "outputId": "b90ea37f-f8d0-43a5-99bf-01efd3664c5c"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 10 Moves 75\n",
            "Zork said: With a great effort, the rug is moved to one side of the room, revealing the dusty cover of a closed trap door.\n",
            "\n",
            "\n",
            "now you have these Valid action: ['turn on lantern', 'open case', 'open trap', 'take lantern', 'put down sword', 'throw sword at lantern', 'east']\n",
            "what is your next action from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "observation, reward, done, info = env.step('open trap')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "cs9gRrVJsDRZ",
        "outputId": "d765bb5f-2ebb-4755-b2b9-31f92965e8f7"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 10 Moves 76\n",
            "Zork said: The door reluctantly opens to reveal a rickety staircase descending into darkness.\n",
            "\n",
            "\n",
            "now you have these Valid action option: ['down', 'turn on lantern', 'open case', 'take lantern', 'close trap', 'put down sword', 'throw sword at lantern', 'east']\n",
            "select \"one\" move from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "markdown",
      "source": [
        "### Forget it is playing the game since it disconnect the previous user"
      ],
      "metadata": {
        "id": "1QJm6nFiu_ze"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "observation, reward, done, info = env.step('down')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "0fZjJsLlsDW3",
        "outputId": "3ed76796-23d2-4c85-eb29-f704b3c3dbba"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 35 Moves 78\n",
            "Zork said: You have moved into a dark place.\n",
            "The trap door crashes shut, and you hear someone barring it.\n",
            "\n",
            "It is pitch black. You are likely to be eaten by a grue.\n",
            "Your sword is glowing with a faint blue glow.\n",
            "\n",
            "\n",
            "now you have these Valid action option: ['east', 'put down sword', 'north', 'south']\n",
            "select \"one\" move from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "observation, reward, done, info = env.step('east')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "Aid3--ofsDcH",
        "outputId": "be90c895-6e60-4d40-b9f9-b652b92ed5d2"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 25 Moves 79\n",
            "Zork said: Oh, no! You have walked into the slavering fangs of a lurking grue!\n",
            " \n",
            "   ****  You have died  **** \n",
            "\n",
            "Now, let's take a look here... Well, you probably deserve another chance. I can't quite fix you up completely, but you can't have everything.\n",
            "\n",
            "Forest\n",
            "\n",
            "\n",
            "now you have these Valid action option: []\n",
            "select \"one\" move from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "markdown",
      "source": [
        "### I died in the game and it restarts."
      ],
      "metadata": {
        "id": "AOiHSlA_vzVn"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "observation, reward, done, info = env.step('east')\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "kBKKkbzWsDfk",
        "outputId": "67f96331-fcb6-41f3-8bc4-3161df7a6f99"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 25 Moves 80\n",
            "Zork said: Forest Path\n",
            "You hear in the distance the chirping of a song bird.\n",
            "\n",
            "\n",
            "now you have these Valid action option: ['up', 'go around forest', 'north', 'south', 'west', 'east']\n",
            "select \"one\" move from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [],
      "metadata": {
        "id": "qxdjuzZssDit"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [],
      "metadata": {
        "id": "jswA2jEGsDlr"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [],
      "metadata": {
        "id": "K65gTBPwsDor"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [],
      "metadata": {
        "id": "E0jThQoPsDra"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [],
      "metadata": {
        "id": "cgRxnsNEsDuz"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [],
      "metadata": {
        "id": "QjMZULRYm89z"
      },
      "execution_count": null,
      "outputs": []
    }
  ]
}

==> zork_experiment/Zork_2_experiment.ipynb <==
{
  "nbformat": 4,
  "nbformat_minor": 0,
  "metadata": {
    "colab": {
      "provenance": []
    },
    "kernelspec": {
      "name": "python3",
      "display_name": "Python 3"
    },
    "language_info": {
      "name": "python"
    }
  },
  "cells": [
    {
      "cell_type": "code",
      "source": [
        "!pip3 install jericho\n",
        "!python3 -m spacy download en_core_web_sm\n",
        "!wget https://github.com/BYU-PCCL/z-machine-games/archive/master.zip\n",
        "!unzip master.zip"
      ],
      "metadata": {
        "id": "KAaiALgdWErf"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "from jericho import *"
      ],
      "metadata": {
        "id": "W8yHYHNPWI3K"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "# reset the game\n",
        "env = FrotzEnv(\"z-machine-games-master/jericho-game-suite/zork1.z5\")\n",
        "initial_observation, info = env.reset()"
      ],
      "metadata": {
        "id": "coBDVcsfyI2D"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "valid_actions = env.get_valid_actions()\n",
        "valid_actions"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "0x6U4kr5yU8w",
        "outputId": "82544d20-1b06-4dae-cf64-ae621f9b1dba"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "['open mailbox', 'north', 'south', 'west']"
            ]
          },
          "metadata": {},
          "execution_count": 253
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "action = []"
      ],
      "metadata": {
        "id": "33NRbaNb0bE-"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'open mailbox'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "DsnFB_a0yf85",
        "outputId": "e98453ca-aea4-44c9-f0a0-519598c46a9c"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 0 Moves 1\n",
            "Zork said: Opening the small mailbox reveals a leaflet.\n",
            "\n",
            "\n",
            "now you have these Valid action option: ['take leaflet', 'close mailbox', 'north', 'south', 'west']\n",
            "select \"one\" move from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'take leaf'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "jk5_E2ZazyC4",
        "outputId": "5eccec0a-8ef4-4103-b661-c01fcb5c9e87"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 0 Moves 2\n",
            "you selected take leaf please remember what you selected\n",
            "Zork said: You can't see any leaf here!\n",
            "\n",
            "\n",
            "now you have these Valid action option: ['take leaflet', 'close mailbox', 'north', 'south', 'west']\n",
            "select \"one\" move from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'close mailbox'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "5VeOndruzyFZ",
        "outputId": "c166b498-1242-43b9-e6ad-420259b8ee8d"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 0 Moves 3\n",
            "you selected close mailbox please remember what you selected\n",
            "Zork said: Closed.\n",
            "\n",
            "\n",
            "now you have these Valid action option: ['open mailbox', 'north', 'south', 'west']\n",
            "select \"one\" move from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'north'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "voFt-r7FzyH_",
        "outputId": "e2f8b423-cba1-4bde-92ba-0478139f59cb"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 0 Moves 4\n",
            "you selected north please remember what you selected\n",
            "Zork said: North of House\n",
            "You are facing the north side of a white house. There is no door here, and all the windows are boarded up. To the north a narrow path winds through the trees.\n",
            "\n",
            "\n",
            "now you have these Valid action option: ['east', 'north', 'west']\n",
            "select \"one\" move from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'north'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "K2wI4Ups15I3",
        "outputId": "fc3e3da4-8b4b-4256-a8a8-b9ce99f9017b"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 0 Moves 5\n",
            "you selected north please remember what you selected\n",
            "Zork said: Forest Path\n",
            "This is a path winding through a dimly lit forest. The path heads north-south here. One particularly large tree with some low branches stands at the edge of the path.\n",
            "\n",
            "\n",
            "now you have these Valid action option: ['up', 'go around forest', 'north', 'south', 'west', 'east']\n",
            "select \"one\" move from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'up'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "NrAj66ub15Tf",
        "outputId": "ca53a522-6c8c-499f-f1fb-ef05110dd97d"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 0 Moves 6\n",
            "you selected up please remember what you selected\n",
            "Zork said: Up a Tree\n",
            "You are about 10 feet above the ground nestled among some large branches. The nearest branch above you is above your reach.\n",
            "Beside you on the branch is a small bird's nest.\n",
            "In the bird's nest is a large egg encrusted with precious jewels, apparently scavenged by a childless songbird. The egg is covered with fine gold inlay, and ornamented in lapis lazuli and mother-of-pearl. Unlike most eggs, this one is hinged and closed with a delicate looking clasp. The egg appears extremely fragile.\n",
            "\n",
            "\n",
            "now you have these Valid action option: ['down', 'take egg', 'take nest', 'take on egg', 'close nest']\n",
            "select \"one\" move from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'take egg'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "vitmoXq915Wu",
        "outputId": "5317bc95-4ee6-4d39-cf44-95f9704f7052"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 5 Moves 7\n",
            "you selected take egg please remember what you selected\n",
            "Zork said: Taken.\n",
            "\n",
            "\n",
            "now you have these Valid action option: ['down', 'take nest', 'take on egg', 'close nest', 'put down egg', 'put egg in nest', 'throw egg at tree']\n",
            "select \"one\" move from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'put egg in nest'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "uxzf1_mZ15Zr",
        "outputId": "6e59a7fb-0492-4057-cfe2-9625f8738b09"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 5 Moves 8\n",
            "you selected put egg in nest please remember what you selected\n",
            "Zork said: Done.\n",
            "\n",
            "\n",
            "now you have these Valid action option: ['down', 'take egg', 'take nest', 'take on egg', 'close nest']\n",
            "select \"one\" move from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'down'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "ytr_6Hh215ec",
        "outputId": "a403fb04-729c-4926-91de-086b3a42c629"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 5 Moves 9\n",
            "you selected down please remember what you selected\n",
            "Zork said: Forest Path\n",
            "\n",
            "\n",
            "now you have these Valid action option: ['up', 'go around forest', 'north', 'south', 'west', 'east']\n",
            "select \"one\" move from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'go around forest'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "rynKZH-L15j3",
        "outputId": "b48122e2-a90e-4eaa-abea-8a4bcfaa50f5"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 5 Moves 10\n",
            "you selected go around forest please remember what you selected\n",
            "Zork said: Clearing\n",
            "You are in a small clearing in a well marked forest path that extends to the east and west.\n",
            "\n",
            "\n",
            "now you have these Valid action option: ['go around forest', 'north', 'south', 'west', 'east']\n",
            "select \"one\" move from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'east'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "79Rzzax315mt",
        "outputId": "10a1f6b0-93ce-47d7-b7ac-9ac8bf163613"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 5 Moves 11\n",
            "you selected east please remember what you selected\n",
            "Zork said: Canyon View\n",
            "You are at the top of the Great Canyon on its west wall. From here there is a marvelous view of the canyon and parts of the Frigid River upstream. Across the canyon, the walls of the White Cliffs join the mighty ramparts of the Flathead Mountains to the east. Following the Canyon upstream to the north, Aragain Falls may be seen, complete with rainbow. The mighty Frigid River flows out from a great dark cavern. To the west and south can be seen an immense forest, stretching for miles around. A path leads northwest. It is possible to climb down into the canyon from here.\n",
            "\n",
            "\n",
            "now you have these Valid action option: ['east', 'jump', 'west', 'northwest']\n",
            "select \"one\" move from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'west'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "009DwUCP15q5",
        "outputId": "c4e61c97-72f5-4840-a6c1-62a228892cc3"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 5 Moves 12\n",
            "you selected west please remember what you selected\n",
            "Zork said: Forest\n",
            "This is a dimly lit forest, with large trees all around.\n",
            "\n",
            "\n",
            "now you have these Valid action option: ['go around trees', 'north', 'west', 'northwest']\n",
            "select \"one\" move from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'go around trees'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "IrVT0fjw15uD",
        "outputId": "e7db8f07-cb7c-4a80-e6c5-0fcbbb9846f0"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 5 Moves 13\n",
            "you selected go around trees please remember what you selected\n",
            "Zork said: Forest Path\n",
            "\n",
            "\n",
            "now you have these Valid action option: ['up', 'go around forest', 'north', 'south', 'west', 'east']\n",
            "select \"one\" move from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'north'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "NNjhppDg15w0",
        "outputId": "661207b0-bcf7-415b-c7bb-d1949578ba3b"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 5 Moves 14\n",
            "you selected north please remember what you selected\n",
            "Zork said: Clearing\n",
            "You are in a clearing, with a forest surrounding you on all sides. A path leads south.\n",
            "On the ground is a pile of leaves.\n",
            "\n",
            "\n",
            "now you have these Valid action option: ['take leaves', 'pull leaves', 'south', 'west', 'east']\n",
            "select \"one\" move from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'take leaves'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "ZjiKsHL0150u",
        "outputId": "e1c0074d-2dc1-4350-aa7b-c12e6673b705"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 5 Moves 15\n",
            "you selected take leaves please remember what you selected\n",
            "Zork said: In disturbing the pile of leaves, a grating is revealed.\n",
            "Taken.\n",
            "\n",
            "\n",
            "now you have these Valid action option: ['put down leaves', 'south', 'west', 'east']\n",
            "select \"one\" move from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'south'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "-So72zFH153G",
        "outputId": "92550998-42ef-443d-8994-ae1a4dc8b2a5"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 5 Moves 16\n",
            "you selected south please remember what you selected\n",
            "Zork said: Forest Path\n",
            "You hear in the distance the chirping of a song bird.\n",
            "\n",
            "\n",
            "now you have these Valid action option: ['up', 'put down leaves', 'go around forest', 'north', 'south', 'west', 'east']\n",
            "select \"one\" move from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'go around forest'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "SQoct77p155X",
        "outputId": "46568cfe-441c-4d79-ef9f-4131566f2223"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 5 Moves 17\n",
            "you selected go around forest please remember what you selected\n",
            "Zork said: Clearing\n",
            "\n",
            "\n",
            "now you have these Valid action option: ['put down leaves', 'go around forest', 'north', 'south', 'west', 'east']\n",
            "select \"one\" move from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'north'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "SaRwflsJ158c",
        "outputId": "aa727758-b0ba-4d06-9675-3951ac5e2939"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 5 Moves 18\n",
            "you selected north please remember what you selected\n",
            "Zork said: Forest\n",
            "This is a dimly lit forest, with large trees all around.\n",
            "You hear in the distance the chirping of a song bird.\n",
            "\n",
            "\n",
            "now you have these Valid action option: ['put down leaves', 'go around trees', 'south', 'west', 'east']\n",
            "select \"one\" move from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'go around trees'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "E1HDQ4K815_0",
        "outputId": "ab92374c-ce8a-459e-9139-5b0aa19769ae"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 5 Moves 19\n",
            "you selected go around trees please remember what you selected\n",
            "Zork said: Forest\n",
            "\n",
            "\n",
            "now you have these Valid action option: ['put down leaves', 'go around trees', 'north', 'west', 'northwest']\n",
            "select \"one\" move from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'west'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "_pi5sqXV16DL",
        "outputId": "f348924d-0bbb-4087-99b3-27433138abfc"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 5 Moves 20\n",
            "you selected west please remember what you selected\n",
            "Zork said: Forest\n",
            "This is a forest, with trees in all directions. To the east, there appears to be sunlight.\n",
            "You hear in the distance the chirping of a song bird.\n",
            "\n",
            "\n",
            "now you have these Valid action option: ['put down leaves', 'go around trees', 'north', 'south', 'east']\n",
            "select \"one\" move from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'east'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "ud2mN-ZR16Fv",
        "outputId": "c842cb9c-8de3-4363-c3a8-de13f85df337"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 5 Moves 21\n",
            "you selected east please remember what you selected\n",
            "Zork said: Forest Path\n",
            "\n",
            "\n",
            "now you have these Valid action option: ['up', 'put down leaves', 'go around forest', 'north', 'south', 'west', 'east']\n",
            "select \"one\" move from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'north'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "QLFSvAVq16J4",
        "outputId": "24702322-e26b-4e16-d5b6-76123d17847c"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 5 Moves 22\n",
            "you selected north please remember what you selected\n",
            "Zork said: Clearing\n",
            "\n",
            "\n",
            "now you have these Valid action option: ['put down leaves', 'south', 'west', 'east']\n",
            "select \"one\" move from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'west'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "LUiwe81W16Mo",
        "outputId": "49e1fc75-996f-4c2e-e2dc-b15b6dc9551f"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 5 Moves 23\n",
            "you selected west please remember what you selected\n",
            "Zork said: Forest\n",
            "\n",
            "\n",
            "now you have these Valid action option: ['put down leaves', 'go around trees', 'north', 'south', 'east']\n",
            "select \"one\" move from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'go around trees'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "1haVWrWZ16P4",
        "outputId": "495818da-8607-443e-fc22-92e810c1a676"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 5 Moves 24\n",
            "you selected go around trees please remember what you selected\n",
            "Zork said: Forest\n",
            "\n",
            "\n",
            "now you have these Valid action option: ['put down leaves', 'go around trees', 'south', 'west', 'east']\n",
            "select \"one\" move from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'east'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "9zDYgQNh16Ve",
        "outputId": "535e0e6d-5d77-4212-e375-30098ef4ee9b"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 5 Moves 25\n",
            "you selected east please remember what you selected\n",
            "Zork said: Forest\n",
            "The forest thins out, revealing impassable mountains.\n",
            "\n",
            "\n",
            "now you have these Valid action option: ['put down leaves', 'north']\n",
            "select \"one\" move from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'north'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "WKAbE96o16Zo",
        "outputId": "9728e277-b4c3-4af9-dabd-251ad2eea2c5"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 5 Moves 26\n",
            "you selected north please remember what you selected\n",
            "Zork said: Forest\n",
            "\n",
            "\n",
            "now you have these Valid action option: ['put down leaves', 'go around trees', 'south', 'west', 'east']\n",
            "select \"one\" move from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'north'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "wf1anhaF16fx",
        "outputId": "3e62e95a-f1d6-477c-d4fc-e8a36e8dbd64"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 5 Moves 27\n",
            "you selected north please remember what you selected\n",
            "Zork said: The forest becomes impenetrable to the north.\n",
            "\n",
            "\n",
            "now you have these Valid action option: ['put down leaves', 'go around trees', 'south', 'west', 'east']\n",
            "select \"one\" move from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'go around trees'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "yvmaamst16kg",
        "outputId": "c53fdabb-6428-41f8-8cf3-a94e357d7e1d"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 5 Moves 28\n",
            "you selected go around trees please remember what you selected\n",
            "Zork said: Forest\n",
            "You hear in the distance the chirping of a song bird.\n",
            "\n",
            "\n",
            "now you have these Valid action option: ['put down leaves', 'go around trees', 'north', 'west', 'northwest']\n",
            "select \"one\" move from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'northwest'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "wSXsFvmB16nJ",
        "outputId": "08e8231a-89a4-4f46-f577-0e8f9f7f487c"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 5 Moves 29\n",
            "you selected northwest please remember what you selected\n",
            "Zork said: South of House\n",
            "You are facing the south side of a white house. There is no door here, and all the windows are boarded.\n",
            "\n",
            "\n",
            "now you have these Valid action option: ['put down leaves', 'west', 'south', 'east']\n",
            "select \"one\" move from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'east'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "JjBOmx8616pq",
        "outputId": "ba3f9a43-2604-4911-95d5-45b3f2b56ecb"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 5 Moves 30\n",
            "you selected east please remember what you selected\n",
            "Zork said: Behind House\n",
            "You are behind the white house. A path leads into the forest to the east. In one corner of the house there is a small window which is slightly ajar.\n",
            "\n",
            "\n",
            "now you have these Valid action option: ['open window', 'put down leaves', 'south', 'north', 'east']\n",
            "select \"one\" move from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'open window'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "2beJatiP16sS",
        "outputId": "4548bd7f-6f8f-4347-e9b9-6361ac63b03b"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 5 Moves 31\n",
            "you selected open window please remember what you selected\n",
            "Zork said: With great effort, you open the window far enough to allow entry.\n",
            "\n",
            "\n",
            "now you have these Valid action option: ['west', 'close window', 'put down leaves', 'south', 'north', 'east']\n",
            "select \"one\" move from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "markdown",
      "source": [
        "## Human intervention but GPT is correct"
      ],
      "metadata": {
        "id": "4FaIehFt7hmZ"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'enter window'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "PS1iEuDO16vT",
        "outputId": "f910d9a6-7f2a-4640-b8b5-762fe7eb78ce"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 15 Moves 32\n",
            "you selected enter window please remember what you selected\n",
            "Zork said: Kitchen\n",
            "You are in the kitchen of the white house. A table seems to have been used recently for the preparation of food. A passage leads to the west and a dark staircase can be seen leading upward. A dark chimney leads down and to the east is a small window which is open.\n",
            "On the table is an elongated brown sack, smelling of hot peppers.\n",
            "A bottle is sitting on the table.\n",
            "The glass bottle contains:\n",
            "  A quantity of water\n",
            "\n",
            "\n",
            "now you have these Valid action option: ['jump', 'east', 'open sack', 'open bottle', 'take sack', 'take bottle', 'take all', 'up', 'close window', 'put down leaves', 'put leaves on table', 'west']\n",
            "select \"one\" move from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'take all'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "iRrihuDn16zY",
        "outputId": "7357da7b-5e84-449e-9193-b50a3fc68633"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 15 Moves 33\n",
            "you selected take all please remember what you selected\n",
            "Zork said: brown sack: Taken.\n",
            "glass bottle: Taken.\n",
            "\n",
            "\n",
            "now you have these Valid action option: ['jump', 'east', 'open bottle', 'open sack', 'up', 'close window', 'put down bottle', 'put down leaves', 'put down sack', 'put down all', 'put bottle on table', 'put leaves on table', 'put sack on table', 'put water on table', 'put all on table', 'west']\n",
            "select \"one\" move from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'up'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "yZNawdC7164u",
        "outputId": "accfe7dd-f4dc-485d-ff8e-2f4d702c91ba"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 15 Moves 34\n",
            "you selected up please remember what you selected\n",
            "Zork said: You have moved into a dark place.\n",
            "It is pitch black. You are likely to be eaten by a grue.\n",
            "\n",
            "\n",
            "now you have these Valid action option: ['down', 'north', 'open bottle', 'open sack', 'put down bottle', 'put down leaves', 'put down sack', 'put down all']\n",
            "select \"one\" move from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'down'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "6aUxqLKk168u",
        "outputId": "df1d950f-77ae-409e-c735-8c16c0080420"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 15 Moves 35\n",
            "you selected down please remember what you selected\n",
            "Zork said: Kitchen\n",
            "\n",
            "\n",
            "now you have these Valid action option: ['jump', 'east', 'open bottle', 'open sack', 'up', 'close window', 'put down bottle', 'put down leaves', 'put down sack', 'put down all', 'put bottle on table', 'put leaves on table', 'put sack on table', 'put water on table', 'put all on table', 'west']\n",
            "select \"one\" move from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "markdown",
      "source": [
        "## Human intervention about giving information about current location and want it to explore place it did not go before."
      ],
      "metadata": {
        "id": "aYb6TdX-9PDl"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'west'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "hG4eG5tq17AF",
        "outputId": "640bc638-0d85-4728-d950-f1aa5453a391"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 15 Moves 36\n",
            "you selected west please remember what you selected\n",
            "Zork said: Living Room\n",
            "You are in the living room. There is a doorway to the east, a wooden door with strange gothic lettering to the west, which appears to be nailed shut, a trophy case, and a large oriental rug in the center of the room.\n",
            "Above the trophy case hangs an elvish sword of great antiquity.\n",
            "A battery-powered brass lantern is on the trophy case.\n",
            "\n",
            "\n",
            "now you have these Valid action option: ['turn on lantern', 'open bottle', 'open sack', 'open case', 'take lantern', 'take sword', 'take all', 'put down bottle', 'put down leaves', 'put down sack', 'put down all', 'push rug', 'throw bottle at lantern', 'east']\n",
            "select \"one\" move from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'take sword'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "jtkekdX917EB",
        "outputId": "2358cdcd-c59d-41a9-b012-01b073a23206"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 15 Moves 37\n",
            "you selected take sword please remember what you selected\n",
            "Zork said: Taken.\n",
            "\n",
            "\n",
            "now you have these Valid action option: ['turn on lantern', 'open bottle', 'open sack', 'open case', 'take lantern', 'put down sword', 'put down bottle', 'put down leaves', 'put down sack', 'put down all', 'push rug', 'throw sword at lantern', 'east']\n",
            "select \"one\" move from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'open case'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "EEmAdtLM17Ik",
        "outputId": "33fb22c0-3239-4d95-c129-e5081071af0e"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 15 Moves 38\n",
            "you selected open case please remember what you selected\n",
            "Zork said: Opened.\n",
            "\n",
            "\n",
            "now you have these Valid action option: ['turn on lantern', 'open bottle', 'open sack', 'take lantern', 'close case', 'put down sword', 'put down bottle', 'put down leaves', 'put down sack', 'put down all', 'push rug', 'put sword in case', 'put bottle in case', 'put leaves in case', 'put sack in case', 'throw sword at lantern', 'put all in case', 'fill case with bottle', 'fill case with sack', 'east']\n",
            "select \"one\" move from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'push rug'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "f8d8OD4817MQ",
        "outputId": "12e03238-4725-4de7-875c-dca7436d2ac4"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 15 Moves 39\n",
            "you selected push rug please remember what you selected\n",
            "Zork said: With a great effort, the rug is moved to one side of the room, revealing the dusty cover of a closed trap door.\n",
            "\n",
            "\n",
            "now you have these Valid action option: ['turn on lantern', 'open bottle', 'open sack', 'open trap', 'take lantern', 'close case', 'put down sword', 'put down bottle', 'put down leaves', 'put down sack', 'put down all', 'put sword in case', 'put bottle in case', 'put leaves in case', 'put sack in case', 'throw sword at lantern', 'put all in case', 'fill case with bottle', 'fill case with sack', 'east']\n",
            "select \"one\" move from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'open trap'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "2ZBULsNG17Pg",
        "outputId": "d06cc63c-d7c9-4341-f681-584ffa88bfef"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 15 Moves 40\n",
            "you selected open trap please remember what you selected\n",
            "Zork said: The door reluctantly opens to reveal a rickety staircase descending into darkness.\n",
            "\n",
            "\n",
            "now you have these Valid action option: ['down', 'turn on lantern', 'open bottle', 'open sack', 'take lantern', 'close trap', 'close case', 'put down sword', 'put down bottle', 'put down leaves', 'put down sack', 'put down all', 'put sword in case', 'put bottle in case', 'put leaves in case', 'put sack in case', 'throw sword at lantern', 'put all in case', 'fill case with bottle', 'fill case with sack', 'east']\n",
            "select \"one\" move from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'down'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "k700MJIC17Tg",
        "outputId": "8450b4fb-58f3-4c7e-860e-ab675944b421"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 40 Moves 41\n",
            "you selected down please remember what you selected\n",
            "Zork said: You have moved into a dark place.\n",
            "The trap door crashes shut, and you hear someone barring it.\n",
            "\n",
            "It is pitch black. You are likely to be eaten by a grue.\n",
            "A \"lean and hungry\" gentleman just wandered through, carrying a large bag. Finding nothing of value, he left disgruntled.\n",
            "Your sword is glowing with a faint blue glow.\n",
            "\n",
            "\n",
            "now you have these Valid action option: ['east', 'open sack', 'open bottle', 'put down sack', 'put down sword', 'put down bottle', 'put down leaves', 'put down all', 'north', 'south']\n",
            "select \"one\" move from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'open bottle'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "OstaXKzwzyNM",
        "outputId": "d4958b03-fbc5-4235-9fe3-24b9ad33a063"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 40 Moves 42\n",
            "you selected open bottle please remember what you selected\n",
            "Zork said: Opened.\n",
            "\n",
            "\n",
            "now you have these Valid action option: ['east', 'open sack', 'close bottle', 'put down sword', 'put down bottle', 'put down leaves', 'put down sack', 'put down all', 'north', 'south']\n",
            "select \"one\" move from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'put down bottle'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('can you please select \"one\" move from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "cfWA-a9oDgYM",
        "outputId": "49417590-a905-4e05-d8ff-5727fa6ee6b9"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 40 Moves 43\n",
            "you selected put down bottle please remember what you selected\n",
            "Zork said: Dropped.\n",
            "\n",
            "\n",
            "now you have these Valid action option: ['east', 'open sack', 'put down sword', 'put down leaves', 'put down sack', 'put down all', 'north', 'south']\n",
            "can you please select \"one\" move from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'south'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('can you please select \"one\" move from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "hfCqppp3Dgcn",
        "outputId": "243479e0-0823-4a44-849e-8ab498dc3ec8"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 30 Moves 44\n",
            "you selected south please remember what you selected\n",
            "Zork said: Oh, no! A lurking grue slithered into the room and devoured you!\n",
            " \n",
            "   ****  You have died  **** \n",
            "\n",
            "Now, let's take a look here... Well, you probably deserve another chance. I can't quite fix you up completely, but you can't have everything.\n",
            "\n",
            "Forest\n",
            "\n",
            "\n",
            "now you have these Valid action option: []\n",
            "can you please select \"one\" move from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "action"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "4KCGd4ddGIJY",
        "outputId": "cbb2bfb0-d831-4338-a352-4162b425693b"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "['open mailbox',\n",
              " 'take leaf',\n",
              " 'close mailbox',\n",
              " 'north',\n",
              " 'north',\n",
              " 'up',\n",
              " 'take egg',\n",
              " 'put egg in nest',\n",
              " 'down',\n",
              " 'go around forest',\n",
              " 'east',\n",
              " 'west',\n",
              " 'go around trees',\n",
              " 'north',\n",
              " 'take leaves',\n",
              " 'south',\n",
              " 'go around forest',\n",
              " 'north',\n",
              " 'go around trees',\n",
              " 'west',\n",
              " 'east',\n",
              " 'north',\n",
              " 'west',\n",
              " 'go around trees',\n",
              " 'east',\n",
              " 'north',\n",
              " 'north',\n",
              " 'go around trees',\n",
              " 'northwest',\n",
              " 'east',\n",
              " 'open window',\n",
              " 'enter window',\n",
              " 'take all',\n",
              " 'up',\n",
              " 'down',\n",
              " 'west',\n",
              " 'take sword',\n",
              " 'open case',\n",
              " 'push rug',\n",
              " 'open trap',\n",
              " 'down',\n",
              " 'open bottle',\n",
              " 'put down bottle',\n",
              " 'south']"
            ]
          },
          "metadata": {},
          "execution_count": 300
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "action = action[:-18]"
      ],
      "metadata": {
        "id": "OwQfCDRoDgfr"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "source": [
        "## Below is the action you took before from the begin of the game in zork until you got demise in undergound, now I am going to restart the game, could you give me what would you do in the future and fix your error"
      ],
      "metadata": {
        "id": "arTiuElXGpRr"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "action"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "YmvgdltdGwyf",
        "outputId": "118154fe-c42f-4ed7-c604-07b04cab2e45"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "['open mailbox',\n",
              " 'take leaf',\n",
              " 'close mailbox',\n",
              " 'north',\n",
              " 'north',\n",
              " 'up',\n",
              " 'take egg',\n",
              " 'put egg in nest',\n",
              " 'down',\n",
              " 'go around forest',\n",
              " 'east',\n",
              " 'west',\n",
              " 'go around trees',\n",
              " 'north',\n",
              " 'take leaves',\n",
              " 'south',\n",
              " 'go around forest',\n",
              " 'north',\n",
              " 'go around trees',\n",
              " 'west',\n",
              " 'east',\n",
              " 'north',\n",
              " 'west',\n",
              " 'go around trees',\n",
              " 'east',\n",
              " 'north',\n",
              " 'north',\n",
              " 'go around trees',\n",
              " 'northwest',\n",
              " 'east',\n",
              " 'open window',\n",
              " 'enter window',\n",
              " 'take all',\n",
              " 'up',\n",
              " 'down',\n",
              " 'west']"
            ]
          },
          "metadata": {},
          "execution_count": 306
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "# restart game\n",
        "for i in action:\n",
        "    observation, reward, done, info = env.step(i)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "#action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "N4XWz9HEDgkt",
        "outputId": "e44943d6-39e4-4056-981b-13d36a1f2455"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 30 Moves 79\n",
            "you selected west please remember what you selected\n",
            "Zork said: Living Room\n",
            "A battery-powered brass lantern is on the trophy case.\n",
            "\n",
            "\n",
            "now you have these Valid action option: ['turn on lantern', 'open trap', 'take lantern', 'close case', 'east']\n",
            "select \"one\" move from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [],
      "metadata": {
        "id": "iO4yUGeFDgtr"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [],
      "metadata": {
        "id": "kmcDErM_DgwU"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [],
      "metadata": {
        "id": "x6P_x03KDg0a"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'take lantern'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "id": "oxlxUKfTADUU",
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "outputId": "939f6f86-6dd3-40b1-a6aa-c8ab5ab75cfe"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 30 Moves 80\n",
            "you selected take lantern please remember what you selected\n",
            "Zork said: Taken.\n",
            "\n",
            "\n",
            "now you have these Valid action option: ['turn on lantern', 'open trap', 'close case', 'put down lantern', 'put lantern in case', 'throw lantern at west', 'east']\n",
            "select \"one\" move from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'look'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "id": "U6eMDsYQADYr",
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "outputId": "257824f3-03a7-499e-d943-fb25e33cb1f2"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 30 Moves 81\n",
            "you selected look please remember what you selected\n",
            "Zork said: Living Room\n",
            "You are in the living room. There is a doorway to the east, a wooden door with strange gothic lettering to the west, which appears to be nailed shut, a trophy case, and a closed trap door at your feet.\n",
            "\n",
            "\n",
            "now you have these Valid action option: ['turn on lantern', 'open trap', 'close case', 'put down lantern', 'put lantern in case', 'throw lantern at west', 'east']\n",
            "select \"one\" move from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'turn on lantern'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "id": "Aj8y6QVSADcX",
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "outputId": "14222efd-fb4c-4351-8fd7-b32858d6aaa4"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 30 Moves 84\n",
            "you selected turn on lantern please remember what you selected\n",
            "Zork said: The brass lantern is now on.\n",
            "\n",
            "\n",
            "now you have these Valid action option: ['open trap', 'put out lantern', 'close case', 'put down lantern', 'put lantern in case', 'throw lantern at west', 'east']\n",
            "select \"one\" move from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'open trap'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "id": "1eKNXVUvADhI",
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "outputId": "98357d42-bc5b-4b92-f48c-419a170f94f1"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 30 Moves 85\n",
            "you selected open trap please remember what you selected\n",
            "Zork said: The door reluctantly opens to reveal a rickety staircase descending into darkness.\n",
            "\n",
            "\n",
            "now you have these Valid action option: ['down', 'put out lantern', 'close trap', 'close case', 'put down lantern', 'put lantern in case', 'throw lantern at west', 'east']\n",
            "select \"one\" move from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'down'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "id": "94lpVovxADlU",
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "outputId": "fe23a622-4214-464d-c927-6698718780c8"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 30 Moves 86\n",
            "you selected down please remember what you selected\n",
            "Zork said: The trap door crashes shut, and you hear someone barring it.\n",
            "\n",
            "Cellar\n",
            "You are in a dark and damp cellar with a narrow passageway leading north, and a crawlway to the south. On the west is the bottom of a steep metal ramp which is unclimbable.\n",
            "There is a glass bottle here.\n",
            "The glass bottle contains:\n",
            "  A quantity of water\n",
            "\n",
            "\n",
            "now you have these Valid action option: ['put out lantern', 'take bottle', 'close bottle', 'put down lantern', 'throw lantern at bottle', 'north', 'south']\n",
            "select \"one\" move from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'take bottle'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "id": "WGDqAnApADqV",
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "outputId": "be9e6b2e-f04c-49cf-b5fb-b112fb42a52c"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 30 Moves 87\n",
            "you selected take bottle please remember what you selected\n",
            "Zork said: Taken.\n",
            "\n",
            "\n",
            "now you have these Valid action option: ['put out lantern', 'close bottle', 'put down lantern', 'put down bottle', 'put down all', 'throw lantern at bottle', 'north', 'south']\n",
            "select \"one\" move from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'north'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "id": "him48jV1ADuH",
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "outputId": "eb4035ab-9128-4f7d-e793-3e3b60d0de67"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 30 Moves 88\n",
            "you selected north please remember what you selected\n",
            "Zork said: The Troll Room\n",
            "This is a small room with passages to the east and south and a forbidding hole leading west. Bloodstains and deep scratches (perhaps made by an axe) mar the walls.\n",
            "A nasty-looking troll, brandishing a bloody axe, blocks all passages out of the room.\n",
            "The troll's swing almost knocks you over as you barely parry in time.\n",
            "\n",
            "\n",
            "now you have these Valid action option: ['north', 'put out lantern', 'close bottle', 'put down lantern', 'put down bottle', 'put down all', 'push all', 'throw bottle at axe', 'throw lantern at axe', 'give troll all', 'south']\n",
            "select \"one\" move from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'give troll all'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "id": "GdP68V-RADy5",
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "outputId": "34540a56-0707-4726-b436-e0ce948570c9"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Total Score 20 Moves 89\n",
            "you selected give troll all please remember what you selected\n",
            "Zork said: glass bottle: The troll, who is not overly proud, graciously accepts the gift and not having the most discriminating tastes, gleefully eats it.\n",
            "brass lantern: The troll, who is not overly proud, graciously accepts the gift and not having the most discriminating tastes, gleefully eats it.\n",
            "You are left in the dark...\n",
            "The troll neatly removes your head.\n",
            "It appears that that last blow was too much for you. I'm afraid you are dead.\n",
            " \n",
            "   ****  You have died  **** \n",
            "\n",
            "Now, let's take a look here... Well, you probably deserve another chance. I can't quite fix you up completely, but you can't have everything.\n",
            "\n",
            "Forest\n",
            "\n",
            "\n",
            "now you have these Valid action option: []\n",
            "select \"one\" move from the above option?\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "action"
      ],
      "metadata": {
        "id": "zLJGhfKZJlVV",
        "outputId": "b4959e37-cda3-4e6d-b8fd-5a788fcc8a9c",
        "colab": {
          "base_uri": "https://localhost:8080/"
        }
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "['open mailbox',\n",
              " 'take leaf',\n",
              " 'close mailbox',\n",
              " 'north',\n",
              " 'north',\n",
              " 'up',\n",
              " 'take egg',\n",
              " 'put egg in nest',\n",
              " 'down',\n",
              " 'go around forest',\n",
              " 'east',\n",
              " 'west',\n",
              " 'go around trees',\n",
              " 'north',\n",
              " 'take leaves',\n",
              " 'south',\n",
              " 'go around forest',\n",
              " 'north',\n",
              " 'go around trees',\n",
              " 'west',\n",
              " 'east',\n",
              " 'north',\n",
              " 'west',\n",
              " 'go around trees',\n",
              " 'east',\n",
              " 'north',\n",
              " 'north',\n",
              " 'go around trees',\n",
              " 'northwest',\n",
              " 'east',\n",
              " 'open window',\n",
              " 'enter window',\n",
              " 'take all',\n",
              " 'up',\n",
              " 'down',\n",
              " 'west',\n",
              " 'take lantern',\n",
              " 'look',\n",
              " 'turn on lanetern',\n",
              " 'down',\n",
              " 'down',\n",
              " 'turn on lantern',\n",
              " 'open trap',\n",
              " 'down',\n",
              " 'take bottle',\n",
              " 'north',\n",
              " 'give troll all']"
            ]
          },
          "metadata": {},
          "execution_count": 319
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'down'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "id": "d5nrczWlAD19"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'down'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "id": "4FdfxwIvAD86"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'down'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "id": "i3HHR4smAEFm"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'down'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "id": "9D1_GAS5AEJE"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'down'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "id": "bpWPFUMsAEM-"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'down'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "id": "1zVHUIT4AEP7"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'down'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "id": "NocRuUeDAETJ"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'down'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "id": "mqJzDEaDAEWV"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'down'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "id": "58wlLxWTAEeI"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'down'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "id": "_WDpWI3AAEh4"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'down'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "id": "IXg5ZqMEAEmB"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'down'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "id": "BDtTwLpfAEp3"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'down'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "id": "g30Hux2WAEtU"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'down'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "id": "WY8SbTwCAEx9"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'down'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "id": "6YLPhYZCAE1S"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "a = 'down'\n",
        "observation, reward, done, info = env.step(a)\n",
        "# Total score and move-count are returned in the info dictionary\n",
        "action.append(a)\n",
        "\n",
        "print('Total Score', info['score'], 'Moves', info['moves'])\n",
        "print('you selected',action[-1], 'please remember what you selected')\n",
        "print('Zork said:',observation)\n",
        "print('now you have these Valid action option:', env.get_valid_actions())\n",
        "print('select \"one\" move from the above option?')"
      ],
      "metadata": {
        "id": "mlLnUPcWAE5g"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [],
      "metadata": {
        "id": "7QleE7D9zyQ5"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [],
      "metadata": {
        "id": "vqfA-_aTzyUe"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [],
      "metadata": {
        "id": "9GFKgfK6zyWM"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [],
      "metadata": {
        "id": "Z23Jl7UhzyYB"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [],
      "metadata": {
        "id": "7NOccQjJzyaj"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [],
      "metadata": {
        "id": "jBPVKIEfzypF"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [],
      "metadata": {
        "id": "UTsOSas9zyr2"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [],
      "metadata": {
        "id": "3A3SSQRVzyuo"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [],
      "metadata": {
        "id": "kZ8ieU8Nzyw5"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [],
      "metadata": {
        "id": "4it4BuVvzyzY"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [],
      "metadata": {
        "id": "6zJwnstuzy1p"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [],
      "metadata": {
        "id": "WuMkelDpzy38"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [],
      "metadata": {
        "id": "A-MuowBtzy6x"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [],
      "metadata": {
        "id": "47QfKn-zzy9e"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [],
      "metadata": {
        "id": "XLbxrE_qzzAj"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [],
      "metadata": {
        "id": "tNplIdyAzzDX"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [],
      "metadata": {
        "id": "qi4-67ikzzIJ"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [],
      "metadata": {
        "id": "q572MQpFzzMs"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [],
      "metadata": {
        "id": "iBdW4QlzzzQX"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [],
      "metadata": {
        "id": "QrM21ynxzzSQ"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [],
      "metadata": {
        "id": "Ic5yFlHCzzWG"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [],
      "metadata": {
        "id": "W8vIWFRCzzYE"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [],
      "metadata": {
        "id": "k2-YO3bCzzZy"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [],
      "metadata": {
        "id": "XC6ZQ4pSzzck"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [],
      "metadata": {
        "id": "m9ZGjJX0zzg-"
      },
      "execution_count": null,
      "outputs": []
    }
  ]
}
